The Bulk-to-Boundary Propagator in Black Hole Microstate Backgrounds

First-quantized propagation in quantum gravitational AdS$_3$ backgrounds can be exactly reconstructed using CFT$_2$ data and Virasoro symmetry. We develop methods to compute the bulk-to-boundary propagator in a black hole microstate, $\langle \phi_L \mathcal{O}_L \mathcal{O}_H \mathcal{O}_H\rangle$, at finite central charge. As a first application, we show that the semiclassical theory on the Euclidean BTZ solution sharply disagrees with the exact description, as expected based on the resolution of forbidden thermal singularities, though this effect may appear exponentially small for physical observers.

==> anc/Bulk_RecursionCodeAndDirectMethodCode_Public.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    232900,       6237]
NotebookOptionsPosition[    226971,       6137]
NotebookOutlinePosition[    227383,       6155]
CellTagsIndexPosition[    227340,       6152]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["Supplemental Material for:",
  FontSize->16],
 StyleBox["\n",
  FontSize->18],
 StyleBox["The Bulk-to-Boundary Propagator in Black Hole Microstate \
Backgrounds",
  FontSize->36],
 StyleBox["\nby Hongbin Chen, A. Liam Fitzpatrick, Jared Kaplan and Daliang \
Li",
  FontSize->18]
}], "Title",
 CellChangeTimes->{{3.718917463174383*^9, 3.718917525189316*^9}, 
   3.718917692760831*^9, {3.719615559575307*^9, 3.719615563535777*^9}, {
   3.747135573542129*^9, 
   3.7471355786520987`*^9}},ExpressionUUID->"67e9fab5-877e-414d-a069-\
3d308e6bc751"],

Cell[TextData[{
 "This Mathematica notebooks contains the implementation of the ",
 StyleBox["recursion relation and direction methods",
  IgnoreSpellCheck->True],
 " for computing ",
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    RowBox[{
     SubscriptBox["O", "H"], 
     SubscriptBox["O", "H"], 
     SubscriptBox["O", "L"], 
     SubscriptBox["\[Phi]", "L"]}], ">"}], TraditionalForm]],ExpressionUUID->
  "d3af3734-0b64-4447-822d-7629dafa0af0"],
 ".  See the Section 4 and  Appendix C of the paper for further explanation \
and references. \n\n",
 StyleBox["Tested in Mathematica version 11.3 for Mac OS X.",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.69928480318853*^9, 3.699284872109803*^9}, 
   3.699362484450921*^9, {3.699362527507519*^9, 3.699362550557629*^9}, {
   3.699362646974502*^9, 3.69936264697793*^9}, {3.6993627544805317`*^9, 
   3.699362762589991*^9}, {3.699362835096012*^9, 3.6993629500992002`*^9}, {
   3.699370054381227*^9, 3.699370106572315*^9}, {3.699377900218306*^9, 
   3.699377995920229*^9}, 3.6995342522198887`*^9, {3.699542956244114*^9, 
   3.699542968131439*^9}, {3.699542999647133*^9, 3.6995430057737637`*^9}, {
   3.69954396014067*^9, 3.699543990342326*^9}, {3.699549300822878*^9, 
   3.699549303653387*^9}, {3.699549652205017*^9, 3.699549652546694*^9}, {
   3.699636950396373*^9, 3.6996369513482113`*^9}, {3.6996620780204268`*^9, 
   3.6996621241171637`*^9}, {3.718917558996317*^9, 3.718917625417992*^9}, {
   3.7205701797435303`*^9, 3.720570198600404*^9}, {3.747135596562351*^9, 
   3.7471356560925303`*^9}, {3.7473067204683723`*^9, 
   3.747306720631042*^9}},ExpressionUUID->"aa652f83-28bf-41c4-94bc-\
454cd1565a26"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Date", "[", "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.699284895259725*^9, 3.6992849081514683`*^9}, {
  3.7207916630522423`*^9, 3.720791663827376*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"cb4897f2-04e7-4452-a453-07ce1eb42ea9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2018", ",", "10", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{{3.699284890586605*^9, 3.699284908617422*^9}, 
   3.6993627810670137`*^9, 3.699557539857232*^9, 3.6996369542072372`*^9, 
   3.699702497089304*^9, 3.7189175530833807`*^9, 3.720570291869706*^9, 
   3.720791664250072*^9, 3.721517999185254*^9, 3.747135661897986*^9, 
   3.747484534199087*^9, 3.747660870290154*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"df11cef9-c869-456e-a729-b3ebb13de14b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",ExpressionUUID->"05731443-78f9-4d0d-abf7-a6dec3b8ae97"],

Cell[CellGroupData[{

Cell["\<\
Direct Computation of the Vacuum Block Using Bulk Primary Condition\
\>", "Section",
 CellChangeTimes->{{3.746273012863673*^9, 3.746273017850944*^9}, {
  3.746273064112496*^9, 3.746273066265387*^9}, {3.746274984599902*^9, 
  3.7462749904820232`*^9}, {3.747495087752758*^9, 
  3.747495111741682*^9}},ExpressionUUID->"620706b1-17a4-4eef-920c-\
95a934e76986"],

Cell[TextData[{
 "This Mathematica code computes the bulk-boundary vacuum block contribution \
to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", " ", 
    RowBox[{
     SubscriptBox["O", "H"], 
     SubscriptBox["O", "H"], "O", " ", "\[Phi]"}], "\[RightAngleBracket]"}], 
   TraditionalForm]],ExpressionUUID->"d5a06431-ba0c-45ae-995a-2acf1299769d"],
 " using the Virasoro projector from the intermediate vacuum+descendant \
states exchanged between the heavy and light operators.  It takes advantage \
of a simplification from the bulk primary condition, ie that when Virasoro \
generators ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["L", 
     RowBox[{"n", "\[GreaterEqual]", "2"}]], " "}], TraditionalForm]],
  ExpressionUUID->"9ad13064-6a78-4e3c-ae1e-ee822ba37450"],
 "are commuted through to act on \[Phi]|0\[RightAngleBracket], the result \
vanishes."
}], "Text",
 CellChangeTimes->{{3.746275568871632*^9, 
  3.7462756904647713`*^9}},ExpressionUUID->"64a7b237-bfcd-4c82-aa39-\
50660444916b"],

Cell[CellGroupData[{

Cell["Some Virasoro Algebra Code", "Subsection",
 CellChangeTimes->{{3.746275148926779*^9, 3.746275150757452*^9}, {
  3.746275339618472*^9, 3.746275342257678*^9}, {3.746275382841045*^9, 
  3.7462754078479033`*^9}},ExpressionUUID->"fdb6ff61-e030-41c1-8fb7-\
dbd57529df20"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cen", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["central", "12"], "a", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", "1"}], ")"}]}], "/;", 
     RowBox[{"a", "\[Equal]", 
      RowBox[{"-", "b"}]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cen", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VEVrules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"L", "[", "a_", "]"}], "\[CenterDot]", "x___"}], 
      "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{"a", "<", "0"}]}]}], 
     RowBox[{"(*", 
      RowBox[{
      "Exp", " ", "Value", " ", "taken", " ", "in", " ", "a", " ", "primary", 
       " ", "state"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x___", "\[CenterDot]", 
       RowBox[{"L", "[", "a_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{"a", ">", "0"}]}]}], 
     RowBox[{"(*", 
      RowBox[{
      "Exp", " ", "Value", " ", "taken", " ", "in", " ", "a", " ", "primary", 
       " ", "state"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"L", "[", "0", "]"}], "\[CenterDot]", "x___"}], 
      "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", "h", ")"}], 
       RowBox[{"CenterDot", "[", "x", "]"}]}]}], 
     RowBox[{"(*", 
      RowBox[{
       SubscriptBox["L", "0"], " ", "gives", " ", "h"}], "*)"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x___", "\[CenterDot]", 
       RowBox[{"L", "[", "0", "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", "h", ")"}], 
       RowBox[{"CenterDot", "[", "x", "]"}]}]}], 
     RowBox[{"(*", 
      RowBox[{
       SubscriptBox["L", "0"], " ", "gives", " ", "h"}], "*)"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a1___", "\[CenterDot]", "a2_", "\[CenterDot]", "a3___"}], 
      "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "a2", ")"}], 
        RowBox[{"(", 
         RowBox[{"a1", "\[CenterDot]", "a3"}], ")"}]}], "/;", 
       RowBox[{"NumQ", "[", "a2", "]"}]}]}], 
     RowBox[{"(*", 
      RowBox[{"Remove", " ", "Numbers", " ", "from", " ", "Algebra"}], "*)"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a1___", "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"a2_", " ", "a4_"}], ")"}], "\[CenterDot]", "a3___"}], 
      "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "a2", ")"}], 
        RowBox[{"(", 
         RowBox[{"a1", "\[CenterDot]", "a4", "\[CenterDot]", "a3"}], ")"}]}], 
       "/;", 
       RowBox[{"NumQ", "[", "a2", "]"}]}]}], 
     RowBox[{"(*", 
      RowBox[{"Remove", " ", "Numbers", " ", "from", " ", "Algebra"}], "*)"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"c___", "\[CenterDot]", 
       RowBox[{"L", "[", "a_", "]"}], "\[CenterDot]", 
       RowBox[{"L", "[", "b_", "]"}], "\[CenterDot]", "d___"}], 
      "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "-", "b"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "\[CenterDot]", 
            RowBox[{"L", "[", 
             RowBox[{"a", "+", "b"}], "]"}], "\[CenterDot]", "d"}], ")"}]}], 
         "+", 
         RowBox[{"(", 
          RowBox[{"c", "\[CenterDot]", 
           RowBox[{"L", "[", "b", "]"}], "\[CenterDot]", 
           RowBox[{"L", "[", "a", "]"}], "\[CenterDot]", "d"}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"cen", "[", 
             RowBox[{"a", ",", "b"}], "]"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"c", "\[CenterDot]", "d"}], ")"}]}], ")"}]}], ")"}], "/;", 
       RowBox[{"Not", "@", 
        RowBox[{"OrderedQ", "[", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}], "]"}]}]}]}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Implement", " ", "Virasoro"}], ",", " ", 
       RowBox[{"ordering", " ", "the", " ", 
        RowBox[{"L", "'"}], "s"}]}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a1___", "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"a2_", "+", "a4_"}], ")"}], "\[CenterDot]", "a3___"}], 
      "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", "\[CenterDot]", "a2", "\[CenterDot]", "a3"}], ")"}], 
       "+", 
       RowBox[{"(", 
        RowBox[{"a1", "\[CenterDot]", "a4", "\[CenterDot]", "a3"}], ")"}]}]}], 
     RowBox[{"(*", "Linearity", "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"CenterDot", "[", "a___", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"Flatten", "[", 
       RowBox[{"CenterDot", "[", "a", "]"}], "]"}]}]}], " ", 
    RowBox[{"(*", "Associativity", "*)"}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dagger", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Reverse", "[", "expr", "]"}], ")"}], "/.", 
   RowBox[{
    RowBox[{"L", "[", "x_", "]"}], "\[Rule]", 
    RowBox[{"L", "[", 
     RowBox[{"-", "x"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ActLonOOrules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"L", "[", "a_", "]"}], "\[CenterDot]", "x___", "\[CenterDot]", 
      RowBox[{"OO", "[", 
       RowBox[{"h_", ",", "m_"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"h", 
         RowBox[{"(", 
          RowBox[{"a", "-", "1"}], ")"}]}], "+", "m"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"x", "\[CenterDot]", 
        RowBox[{"OO", "[", 
         RowBox[{"h", ",", 
          RowBox[{"m", "+", "a"}]}], "]"}]}], ")"}]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQnSe9yzJW5LXjhtDXESB636uiFBCttOxXGoh+Zzw/
F0QvjLgFph2msBWBaI/cqgoQnbbwwCIQ/Ysxbg2IvvcvfyuIbjlmswtEy3BE
7AfR/QntB0D0/rkmx0G0woUTYPpo6IVLINpK1ekWiJZ7oPwARDdsnfECRPsy
r/4INqfG6xOIjuhd/xdErzKf+Q9EMyhM5YsD0gEH5oDpdKm3WiB6wjRpXRDt
oP/bCESH7BA2AdGdHQKhIPqkYGksiD7181UaiFZvm5cOoptuuOeC6B1Z9WC6
5qHLHhC94Z3BXhB9sOi7RjxIvHaOLojWChb2SATSq8+88AHRVfOtTts5A91/
1QlM+z3M+V/88rXjnrXbGEqANAD1Equu
  "],
 CellLabel->
  "In[102]:=",ExpressionUUID->"bef39e6f-2f6a-47e4-8e98-52fc6caa1128"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Code for Full Vacuum Block HHL\[Phi] Using Virasoro Vacuum Block Projector\
\>", "Subsection",
 CellChangeTimes->{{3.735997055982462*^9, 3.735997064164825*^9}, {
  3.736880445030761*^9, 
  3.73688046082867*^9}},ExpressionUUID->"977d19fe-af83-4ff4-bfea-\
9eb22cb12344"],

Cell["\<\
There\[CloseCurlyQuote]s a great simplification in the case of the vacuum \
block if we work in the right basis for Virasoro generators, so that only \
L[m>1] appear.  The reason is that we can use the bulk primary condition \
directly, so that the Virasoro generators from the vacuum block projector \
only act on O(z), which means that they only act as simple derivatives.  Thus \
we can just use:\
\>", "Text",
 CellChangeTimes->{{3.732592226453524*^9, 3.7325922519400997`*^9}, {
  3.7325923520577927`*^9, 3.732592373807876*^9}, {3.732592523259644*^9, 
  3.732592530178691*^9}, {3.735996988475006*^9, 3.735996999473328*^9}, {
  3.746275019897312*^9, 
  3.746275020385509*^9}},ExpressionUUID->"d145a68d-6b9f-4b16-8513-\
1bbe790450dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"O\[Phi]Vac", "=", 
   FractionBox[
    SuperscriptBox["y", 
     RowBox[{"2", "hL"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["y", "2"], "+", 
       RowBox[{"z", " ", "zb"}]}], ")"}], 
     RowBox[{"2", "hL"}]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.732592630806281*^9, 3.732592649622032*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"996c7e74-f313-4299-b63d-dcb37986c5dc"],

Cell["Compute the action of the Virasoro Generators:", "Text",
 CellChangeTimes->{{3.732593012058239*^9, 3.732593020249041*^9}, {
  3.7462754153457193`*^9, 
  3.746275415891493*^9}},ExpressionUUID->"feb1f3aa-42bc-4fde-bf00-\
f685a7468867"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DLF", "[", 
   RowBox[{"m_", ",", "f_", ",", "zz_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["zz", "m"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"hL", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m"}], ")"}], "f"}], "+", 
     RowBox[{"zz", " ", 
      RowBox[{"D", "[", 
       RowBox[{"f", ",", "zz"}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionFold", "[", 
   RowBox[{"list_", ",", "object_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"list", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "@", 
   RowBox[{"(", 
    RowBox[{"FunctionFold", "[", 
     RowBox[{
      RowBox[{"list", "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;"}], "]"}], "]"}], ",", "object"}], "]"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionFold", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "object_"}], "]"}], ":=", 
  "object"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BulkSideVacFull", "[", 
   RowBox[{"pattern_", ",", "expr_", ",", "zz_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"funclist", "=", 
     RowBox[{"pattern", "/.", 
      RowBox[{
       RowBox[{"L", "[", "m_", "]"}], "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"DLF", "[", 
          RowBox[{"m", ",", "#", ",", "zz"}], "]"}], "&"}], ")"}]}]}]}], ";", 
    
    RowBox[{"FunctionFold", "[", 
     RowBox[{
      RowBox[{"Reverse", "[", "funclist", "]"}], ",", "expr"}], "]"}]}], 
   ")"}], 
  RowBox[{"(*", 
   RowBox[{
   "Note", " ", "the", " ", "\"\<Reverse\>\"", " ", "is", " ", "necessary", 
    " ", "because", " ", "Diff", " ", "ops", " ", "act", " ", "in", " ", 
    "the", " ", "opposite", " ", "order", " ", "as", " ", "the", " ", "Ls", 
    " ", "themselves"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.732592434902631*^9, 3.732592499269096*^9}, {
  3.732592559920999*^9, 3.732592622807393*^9}, {3.732592653639377*^9, 
  3.7325926628703003`*^9}, {3.7325929891727457`*^9, 3.732592989401993*^9}, {
  3.732596095208745*^9, 3.732596118222219*^9}, {3.735991618247072*^9, 
  3.735991636725708*^9}, {3.73599187966543*^9, 3.735991896545372*^9}, {
  3.735991929847821*^9, 3.735991930253654*^9}, {3.746275458026966*^9, 
  3.746275462148209*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"403ee788-4127-4bb2-a7b0-28ac3af5c3ff"],

Cell["\<\
Here are the partitions that produce a basis of Virasoro generators, and the \
matrix of Virasoro inner products in this basis:\
\>", "Text",
 CellChangeTimes->{{3.732593105318943*^9, 3.732593112373433*^9}, {
  3.7359970282328663`*^9, 3.7359970303581676`*^9}, {3.746275432466889*^9, 
  3.746275447900544*^9}},ExpressionUUID->"7f5f26a1-803d-4752-b271-\
771db3473292"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LPartitions", "[", "n_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"IntegerPartitions", "[", "n", "]"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Min", "[", "#", "]"}], ">", "1"}], ")"}], "&"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LsAtLevel", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Apply", "[", 
     RowBox[{"CenterDot", ",", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"L", "[", "#", "]"}], "&"}], ",", 
        RowBox[{"LPartitions", "[", "n", "]"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"CenterDot", "[", "a_", "]"}], "\[Rule]", "a"}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LProductMatrix", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Ls", "=", 
     RowBox[{"LsAtLevel", "[", "n", "]"}]}], ";", 
    RowBox[{"num", "=", 
     RowBox[{"Length", "[", "Ls", "]"}]}], ";", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Ls", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[CenterDot]", 
           RowBox[{"Dagger", "[", 
            RowBox[{"Ls", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "//.", "VEVrules"}], "/.", 
         RowBox[{
          RowBox[{"CenterDot", "[", "]"}], "\[Rule]", "1"}]}], "/.", 
        RowBox[{"central", "\[Rule]", "c"}]}], "/.", 
       RowBox[{"h", "\[Rule]", "0"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "num"}], "}"}]}], "]"}]}], 
   ")"}]}]}], "Input",
 CellChangeTimes->{
  3.733083693640551*^9, {3.746275087902959*^9, 3.74627509697923*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"6d016bd9-1cba-4593-a6d8-56907673758c"],

Cell["\<\
Here\[CloseCurlyQuote]s putting it all together to get the block, along with \
a few first terms:\
\>", "Text",
 CellChangeTimes->{{3.7325931160208187`*^9, 3.732593124189443*^9}, {
  3.7325936780433283`*^9, 
  3.73259368243416*^9}},ExpressionUUID->"af085994-1caf-4241-bbbd-\
f1b516af033c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OOMatrixElements", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Ls", "=", 
     RowBox[{"LsAtLevel", "[", "n", "]"}]}], ";", 
    RowBox[{"{", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"CenterDot", "[", 
             RowBox[{"#", ",", 
              RowBox[{"OO", "[", 
               RowBox[{"h", ",", "0"}], "]"}]}], "]"}], "]"}], "&"}], ",", 
          "Ls"}], "]"}], "//.", "ActLonOOrules"}], "/.", 
       RowBox[{
        RowBox[{"CenterDot", "[", "x_", "]"}], "\[Rule]", "1"}]}], ")"}], 
     "}"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BulkVacBlockTermFull", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"ooH", "=", 
     RowBox[{
      RowBox[{"OOMatrixElements", "[", "n", "]"}], "/.", 
      RowBox[{"h", "\[Rule]", "hH"}]}]}], ";", 
    RowBox[{"O\[Phi]holo", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"BulkSideVacFull", "[", 
           RowBox[{"#", ",", "O\[Phi]Vac", ",", "z"}], "]"}], "&"}], ")"}], "/@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Ls", "/.", 
           RowBox[{"CenterDot", "\[Rule]", "List"}]}], "/.", 
          RowBox[{
           RowBox[{"L", "[", "n", "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"L", "[", "n", "]"}], "}"}]}]}], ")"}]}], "}"}], "//", 
      "Simplify"}]}], ";", 
    RowBox[{"HHL\[Phi]holo", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ooH", ".", 
          RowBox[{"Inverse", "[", 
           RowBox[{"LProductMatrix", "[", "n", "]"}], "]"}], ".", 
          RowBox[{"Transpose", "[", "O\[Phi]holo", "]"}]}], "//", "Normal"}], 
        "//", "Simplify"}], ")"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"O\[Phi]full", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"BulkSideVacFull", "[", 
           RowBox[{"#", ",", "HHL\[Phi]holo", ",", "zb"}], "]"}], "&"}], 
         ")"}], "/@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Ls", "/.", 
           RowBox[{"CenterDot", "\[Rule]", "List"}]}], "/.", 
          RowBox[{
           RowBox[{"L", "[", "n", "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"L", "[", "n", "]"}], "}"}]}]}], ")"}]}], "}"}], "//", 
      "Simplify"}]}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ooH", ".", 
     RowBox[{"Inverse", "[", 
      RowBox[{"LProductMatrix", "[", "n", "]"}], "]"}], ".", 
     RowBox[{"Transpose", "[", "O\[Phi]full", "]"}]}], "//", "Normal"}], "//",
    "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BulkVacBlockFull", "[", "n_", "]"}], ":=", 
  RowBox[{"O\[Phi]Vac", "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"BulkVacBlockTermFull", "[", "i", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", "n"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{
  3.732593148413496*^9, {3.7325931933795547`*^9, 3.7325932351698647`*^9}, {
   3.732593397336049*^9, 3.732593553959709*^9}, {3.7325935932505913`*^9, 
   3.7325935934468184`*^9}, {3.735991828265133*^9, 3.7359918310317497`*^9}, {
   3.735991968871831*^9, 3.7359921199718323`*^9}, {3.735992183359426*^9, 
   3.735992281076885*^9}, 3.735996906050788*^9, {3.73687583265933*^9, 
   3.73687583578302*^9}, {3.746275498505763*^9, 3.746275506622263*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"c1e7f3df-b321-4a6e-b160-98d09f654edd"],

Cell["An example:", "Text",
 CellChangeTimes->{{3.746275511270525*^9, 
  3.746275515372624*^9}},ExpressionUUID->"1ac255b2-04b0-4946-9a73-\
0a5369ba3bec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"BulkVacBlockFull", "[", "4", "]"}], "//", "Simplify"}]], "Input",
 CellLabel->
  "In[133]:=",ExpressionUUID->"cb258bfa-d299-4618-88c3-ebe9ecd290b0"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["y", 
   RowBox[{"2", " ", "hL"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["y", "2"], "+", 
     RowBox[{"z", " ", "zb"}]}], ")"}], 
   RowBox[{
    RowBox[{"-", "2"}], " ", "hL"}]], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{"2", " ", "hH", " ", "hL", " ", 
      SuperscriptBox["z", "3"], " ", 
      SuperscriptBox["zb", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["y", "2"]}], " ", "z", " ", "zb"}], "+", 
        RowBox[{"2", " ", "hL", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"z", " ", "zb"}]}], ")"}], "2"]}]}], ")"}]}], 
     RowBox[{"c", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["y", "2"], "+", 
         RowBox[{"z", " ", "zb"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "hH", " ", "hL", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox["zb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["y", "2"], " ", "z", " ", "zb"}], "+", 
        RowBox[{"hL", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"z", " ", "zb"}]}], ")"}], "2"]}]}], ")"}]}], 
     RowBox[{"c", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["y", "2"], "+", 
         RowBox[{"z", " ", "zb"}]}], ")"}], "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{"22", "+", 
         RowBox[{"5", " ", "c"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["y", "2"], "+", 
          RowBox[{"z", " ", "zb"}]}], ")"}], "3"]}]], 
     RowBox[{"hH", " ", "hL", " ", 
      SuperscriptBox["z", "4"], " ", 
      SuperscriptBox["zb", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", "hH"}]}], ")"}], " ", 
         SuperscriptBox["hL", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"z", " ", "zb"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", "z", " ", "zb"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"], " ", "z", " ", "zb", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "c", "+", 
              RowBox[{"8", " ", "hH"}]}], ")"}], " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{"3", " ", "c"}], "+", 
              RowBox[{"4", " ", "hH"}]}], ")"}], " ", "z", " ", "zb"}]}], 
          ")"}]}], "+", 
        RowBox[{"3", " ", "hL", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"24", "+", 
              RowBox[{"5", " ", "c"}], "+", 
              RowBox[{"10", " ", "hH"}]}], ")"}], " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"244", "+", 
              RowBox[{"55", " ", "c"}], "+", 
              RowBox[{"10", " ", "hH"}]}], ")"}], " ", 
            SuperscriptBox["y", "4"], " ", "z", " ", "zb"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"39", " ", "c"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"86", "+", "hH"}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["y", "2"], " ", 
            SuperscriptBox["z", "2"], " ", 
            SuperscriptBox["zb", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"40", "+", 
              RowBox[{"9", " ", "c"}], "+", 
              RowBox[{"2", " ", "hH"}]}], ")"}], " ", 
            SuperscriptBox["z", "3"], " ", 
            SuperscriptBox["zb", "3"]}]}], ")"}]}]}], ")"}]}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.74627551898158*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"1bea25db-6b65-4045-9131-f6b2afbb332c"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Direct Computation Using Knowledge of Boundary Correlators", "Section",
 CellChangeTimes->{{3.746273027792138*^9, 3.746273034019512*^9}, {
   3.746273067339294*^9, 3.746273068924918*^9}, {3.7462732218037853`*^9, 
   3.746273223854714*^9}, 
   3.7474951174204903`*^9},ExpressionUUID->"1cf25a45-95ea-41f2-9019-\
7b12cd66efd9"],

Cell[TextData[{
 "This Mathematica code expresses a general bulk-boundary correlator ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{"\[Phi]O", "  ", 
     SubscriptBox["O", "H"], 
     SubscriptBox["O", "H"]}], "\[RightAngleBracket]"}], TraditionalForm]],
  ExpressionUUID->"4a8d2c79-0e8f-487f-a283-7a4caff3a699"],
 " for the proto-field \[Phi] in terms of derivatives of a general boundary \
correlator ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{"OO", " ", 
     SubscriptBox["O", "H"], 
     SubscriptBox["O", "H"]}], "\[RightAngleBracket]"}], TraditionalForm]],
  ExpressionUUID->"fda4bc41-4c02-4270-aa12-8f00dad6f33b"],
 ".   The steps are:\n\n1.  Solve the bulk primary condition for the linear \
combinations of Virasoro generators that create ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", "N"], TraditionalForm]],ExpressionUUID->
  "06c65982-a2fa-460b-baac-2ad6082dff92"],
 " at level N.\n2.  Compute the action of Virasoro generators on ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{"OO", " ", 
     SubscriptBox["O", "H"], 
     SubscriptBox["O", "H"]}], "\[RightAngleBracket]"}], TraditionalForm]],
  ExpressionUUID->"0a00e15a-8659-4fe0-ac88-bfe51b98010c"],
 " as differential operators.\n3.  Put 1 & 2 together to assemble ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{"\[Phi]O", "  ", 
     SubscriptBox["O", "H"], 
     SubscriptBox["O", "H"]}], "\[RightAngleBracket]"}], TraditionalForm]],
  ExpressionUUID->"808018b3-a992-4aa5-9702-ee1b22468642"],
 " to order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["y", 
    RowBox[{
     RowBox[{"2", 
      SubscriptBox["h", 
       RowBox[{"L", " "}]]}], "+", 
     RowBox[{"2", "N"}]}]], TraditionalForm]],ExpressionUUID->
  "aab360d3-d642-4f05-bcc5-8826906ab323"],
 " in terms of derivatives of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{"OO", " ", 
     SubscriptBox["O", "H"], 
     SubscriptBox["O", "H"]}], "\[RightAngleBracket]"}], TraditionalForm]],
  ExpressionUUID->"db262da6-d5a4-4f64-a8a7-b6d5b6c695e1"],
 ".  For the latter we can use high precision results from 1703.09727 (code \
was included in that paper)."
}], "Text",
 CellChangeTimes->{{3.746273071065917*^9, 3.7462731247752457`*^9}, {
  3.746273174378817*^9, 3.746273215823358*^9}, {3.74627335864386*^9, 
  3.746273539613386*^9}, {3.746274880915477*^9, 3.746274881069874*^9}, {
  3.7462749144225492`*^9, 3.746274934359345*^9}, {3.746275703776417*^9, 
  3.746275714890733*^9}},ExpressionUUID->"529608bb-38f4-4423-ada6-\
3a8d4a7a9431"],

Cell[CellGroupData[{

Cell["\<\
Determine the Solutions to the Bulk Primary and Normalization Conditions\
\>", "Subsection",
 CellChangeTimes->{{3.7344559568689203`*^9, 3.734455987674781*^9}, {
  3.73688076773545*^9, 
  3.736880780909213*^9}},ExpressionUUID->"66879c64-8ffe-4eb7-a8ca-\
8341c7d4550f"],

Cell["\<\
Some rules for the Virasoro algebra when generators act on a state |h\
\[RightAngleBracket]:\
\>", "Text",
 CellChangeTimes->{{3.746273728706032*^9, 
  3.7462737533379707`*^9}},ExpressionUUID->"af803728-d3a9-4bb8-a943-\
3b1cf8ab4b59"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cen", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["central", "12"], "a", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", "1"}], ")"}]}], "/;", 
     RowBox[{"a", "\[Equal]", 
      RowBox[{"-", "b"}]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cen", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dagger", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Reverse", "[", "expr", "]"}], ")"}], "/.", 
    RowBox[{
     RowBox[{"L", "[", "x_", "]"}], "\[Rule]", 
     RowBox[{"L", "[", 
      RowBox[{"-", "x"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Applicationrules", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"x___", "\[CenterDot]", 
       RowBox[{"L", "[", "a_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{"a", ">", "0"}]}]}], 
     RowBox[{"(*", 
      RowBox[{"Acting", " ", "on", " ", "a", " ", "primary", " ", "state"}], 
      "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x___", "\[CenterDot]", 
       RowBox[{"L", "[", "0", "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", "h", ")"}], 
       RowBox[{"CenterDot", "[", "x", "]"}]}]}], 
     RowBox[{"(*", 
      RowBox[{
       SubscriptBox["L", "0"], " ", "acts", " ", "to", " ", "give", " ", 
       "h"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a1___", "\[CenterDot]", "a2_", "\[CenterDot]", "a3___"}], 
      "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "a2", ")"}], 
        RowBox[{"(", 
         RowBox[{"a1", "\[CenterDot]", "a3"}], ")"}]}], "/;", 
       RowBox[{"NumQ", "[", "a2", "]"}]}]}], 
     RowBox[{"(*", 
      RowBox[{"Remove", " ", "Numbers", " ", "from", " ", "Algebra"}], "*)"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a1___", "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"a2_", " ", "a4_"}], ")"}], "\[CenterDot]", "a3___"}], 
      "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "a2", ")"}], 
        RowBox[{"(", 
         RowBox[{"a1", "\[CenterDot]", "a4", "\[CenterDot]", "a3"}], ")"}]}], 
       "/;", 
       RowBox[{"NumQ", "[", "a2", "]"}]}]}], 
     RowBox[{"(*", 
      RowBox[{"Remove", " ", "Numbers", " ", "from", " ", "Algebra"}], "*)"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"c___", "\[CenterDot]", 
       RowBox[{"L", "[", "a_", "]"}], "\[CenterDot]", 
       RowBox[{"L", "[", "b_", "]"}], "\[CenterDot]", "d___"}], 
      "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "-", "b"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "\[CenterDot]", 
            RowBox[{"L", "[", 
             RowBox[{"a", "+", "b"}], "]"}], "\[CenterDot]", "d"}], ")"}]}], 
         "+", 
         RowBox[{"(", 
          RowBox[{"c", "\[CenterDot]", 
           RowBox[{"L", "[", "b", "]"}], "\[CenterDot]", 
           RowBox[{"L", "[", "a", "]"}], "\[CenterDot]", "d"}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"cen", "[", 
             RowBox[{"a", ",", "b"}], "]"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"c", "\[CenterDot]", "d"}], ")"}]}], ")"}]}], ")"}], "/;", 
       RowBox[{"Not", "@", 
        RowBox[{"OrderedQ", "[", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}], "]"}]}]}]}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Implement", " ", "Virasoro"}], ",", " ", 
       RowBox[{"ordering", " ", "the", " ", "Ls"}]}], "*)"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a1___", "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"a2_", "+", "a4_"}], ")"}], "\[CenterDot]", "a3___"}], 
      "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", "\[CenterDot]", "a2", "\[CenterDot]", "a3"}], ")"}], 
       "+", 
       RowBox[{"(", 
        RowBox[{"a1", "\[CenterDot]", "a4", "\[CenterDot]", "a3"}], ")"}]}]}], 
     RowBox[{"(*", "Linearity", "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"CenterDot", "[", "a___", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"Flatten", "[", 
       RowBox[{"CenterDot", "[", "a", "]"}], "]"}]}]}], " ", 
    RowBox[{"(*", "Associativity", "*)"}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.746273935933263*^9, 3.746273943811721*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"a34b6e3e-9125-49d8-b106-5c47ddadc9a9"],

Cell["\<\
We identify the Ls, then compute the action of L[m] on the strings of Ls, \
then combine the sums x coefficients to form equations, and finally extract \
useful equations by picking out each linear combination of terms.  This \
solves for everything except the overall coefficient.\
\>", "Text",
 CellChangeTimes->{{3.7344668550267572`*^9, 3.7344669237389507`*^9}, {
  3.746273351030074*^9, 
  3.7462733518159227`*^9}},ExpressionUUID->"ef41efe1-fa91-4973-9ad0-\
55ca9d4da62f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LsAtLevel", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Apply", "[", 
     RowBox[{"CenterDot", ",", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"L", "[", "#", "]"}], "&"}], ",", 
        RowBox[{"IntegerPartitions", "[", "n", "]"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"CenterDot", "[", "a_", "]"}], "\[Rule]", "a"}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LminussAtLevel", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"LminussAtLevel", "[", "n", "]"}], "=", 
    RowBox[{"Dagger", "[", 
     RowBox[{"LsAtLevel", "[", "n", "]"}], "]"}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoeffTimesSum", "[", 
   RowBox[{"expr_", ",", "NN_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["aa", 
      RowBox[{"NN", ",", "i"}]], " ", "*", " ", 
     RowBox[{"expr", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"expr", "//", "Length"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ActionL", "[", 
   RowBox[{"m_", ",", "expr_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"L", "[", "m", "]"}], "\[CenterDot]", "#"}], ")"}], "]"}], 
     "&"}], ")"}], "/@", "expr"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LpToLminuses", "[", 
   RowBox[{"p_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ActionL", "[", 
        RowBox[{"p", ",", 
         RowBox[{"LminussAtLevel", "[", "n", "]"}]}], "]"}], ")"}], "//.", 
      "Applicationrules"}], "/.", 
     RowBox[{"central", "\[Rule]", "c"}]}], "/.", 
    RowBox[{
     RowBox[{"CenterDot", "[", "x_", "]"}], "\[Rule]", "x"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BulkPrimaryEquationsatLevelN", "[", "nn_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"myeqns", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"ii", "=", "2"}], ",", 
      RowBox[{"ii", "<", 
       RowBox[{"nn", "+", "1"}]}], ",", 
      RowBox[{"ii", "++"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"toextract", "=", 
         RowBox[{"LminussAtLevel", "[", 
          RowBox[{"nn", "-", "ii"}], "]"}]}], ";", 
        RowBox[{"fundamentalexpression", "=", 
         RowBox[{"CoeffTimesSum", "[", 
          RowBox[{
           RowBox[{"LpToLminuses", "[", 
            RowBox[{"ii", ",", "nn"}], "]"}], ",", "nn"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"myeqns", "=", 
         RowBox[{"myeqns", "~", "Join", "~", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"fundamentalexpression", ",", 
               RowBox[{"toextract", "[", 
                RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", "1", ",", 
              RowBox[{"toextract", "//", "Length"}]}], "}"}]}], "]"}]}]}], 
        ";"}], ")"}]}], "]"}], ";", "myeqns"}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NormEqnsUpToN", "[", "nn_", "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["aa", 
      RowBox[{"1", ",", "1"}]], "\[Equal]", "1"}], "}"}], "~", "Join", "~", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"n", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "h"}], "+", "n", "-", "1"}], ")"}], 
        SubscriptBox["aa", 
         RowBox[{"n", ",", "1"}]]}], "+", 
       RowBox[{"3", 
        SubscriptBox["aa", 
         RowBox[{"n", ",", "2"}]]}]}], "\[Equal]", 
      RowBox[{"n", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "h"}], "+", "n", "-", "1"}], ")"}], 
       SubscriptBox["aa", 
        RowBox[{
         RowBox[{"n", "-", "1"}], ",", "1"}]]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2", ",", "nn"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllEquationsUpToN", "[", "nn_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"NormEqnsUpToN", "[", "nn", "]"}], "~", "Join", "~", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"BulkPrimaryEquationsatLevelN", "[", "ii", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "2", ",", "nn"}], "}"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllVarsatLevelN", "[", "NN_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["aa", 
      RowBox[{"NN", ",", "i"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"PartitionsP", "[", "NN", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllVarsUpToN", "[", "nn_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"AllVarsatLevelN", "[", "ii", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "nn"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoeffSolutionsBulkPrimaryUpToN", "[", "nn_", "]"}], ":=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"AllEquationsUpToN", "[", "nn", "]"}], ",", 
    RowBox[{"AllVarsUpToN", "[", "nn", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.734470680286891*^9, 3.734470727443964*^9}, 
   3.734471145564081*^9, {3.73447118367076*^9, 3.734471185764385*^9}, {
   3.73452982034416*^9, 3.734529944775607*^9}, {3.734529985965756*^9, 
   3.734530066456874*^9}, 3.7345302519977922`*^9, {3.734530301159431*^9, 
   3.734530301645996*^9}, {3.734530352856287*^9, 3.734530426654351*^9}, {
   3.734533657996608*^9, 3.734533684774827*^9}, {3.736876508658956*^9, 
   3.7368765129304247`*^9}, 3.7368784233597727`*^9, 3.736879212866866*^9, {
   3.7462733265703173`*^9, 3.7462733444152737`*^9}, {3.7462736526924467`*^9, 
   3.746273654397406*^9}, {3.7462739608638287`*^9, 3.746273973313313*^9}, {
   3.746274095363036*^9, 3.746274119283412*^9}, {3.74627415945218*^9, 
   3.746274165476639*^9}, 3.7462741961256638`*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"66b74ca8-f935-45bd-ba73-ddf4ae930ca5"],

Cell["Here\[CloseCurlyQuote]s an example:", "Text",
 CellChangeTimes->{{3.73453043277055*^9, 3.734530436955634*^9}, 
   3.7368792300451937`*^9},ExpressionUUID->"4c9e9922-40ad-45c1-b171-\
f5fe3b85bdf9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CoeffSolutionsBulkPrimaryUpToN", "[", "4", "]"}], "//", 
  "Simplify"}]], "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"87ff45fb-65ac-46df-a901-a7aecb4f93cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["aa", 
      RowBox[{"1", ",", "1"}]], "\[Rule]", "1"}], ",", 
    RowBox[{
     SubscriptBox["aa", 
      RowBox[{"2", ",", "1"}]], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "h"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "+", 
         RowBox[{"8", " ", "h"}]}], ")"}]}], 
      RowBox[{"c", "+", 
       RowBox[{"2", " ", "c", " ", "h"}], "+", 
       RowBox[{"2", " ", "h", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"8", " ", "h"}]}], ")"}]}]}]]}], ",", 
    RowBox[{
     SubscriptBox["aa", 
      RowBox[{"2", ",", "2"}]], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "h", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "h"}]}], ")"}]}], 
       RowBox[{"c", "+", 
        RowBox[{"2", " ", "c", " ", "h"}], "+", 
        RowBox[{"2", " ", "h", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"8", " ", "h"}]}], ")"}]}]}]]}]}], ",", 
    RowBox[{
     SubscriptBox["aa", 
      RowBox[{"3", ",", "1"}]], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "h"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "h"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["c", "2"], "+", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"11", " ", "h"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "13"}], "+", 
            RowBox[{"12", " ", "h"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "c", "-", 
         RowBox[{"7", " ", "h"}], "+", 
         RowBox[{"c", " ", "h"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["h", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "+", 
         RowBox[{"2", " ", "c", " ", "h"}], "+", 
         RowBox[{"2", " ", "h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"8", " ", "h"}]}], ")"}]}]}], ")"}]}]]}], ",", 
    RowBox[{
     SubscriptBox["aa", 
      RowBox[{"3", ",", "2"}]], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "h"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "h"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", 
          RowBox[{"3", " ", "c", " ", "h"}], "+", 
          RowBox[{"h", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"9", " ", "h"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "c", "-", 
          RowBox[{"7", " ", "h"}], "+", 
          RowBox[{"c", " ", "h"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["h", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", 
          RowBox[{"2", " ", "c", " ", "h"}], "+", 
          RowBox[{"2", " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"8", " ", "h"}]}], ")"}]}]}], ")"}]}]]}]}], ",", 
    RowBox[{
     SubscriptBox["aa", 
      RowBox[{"3", ",", "3"}]], "\[Rule]", 
     FractionBox[
      RowBox[{"12", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "h"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "h"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", "c", "+", 
         RowBox[{"7", " ", "h"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "c", "-", 
         RowBox[{"7", " ", "h"}], "+", 
         RowBox[{"c", " ", "h"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["h", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "+", 
         RowBox[{"2", " ", "c", " ", "h"}], "+", 
         RowBox[{"2", " ", "h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"8", " ", "h"}]}], ")"}]}]}], ")"}]}]]}], ",", 
    RowBox[{
     SubscriptBox["aa", 
      RowBox[{"4", ",", "1"}]], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "h"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "h"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "h"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["c", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["c", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"117", "+", 
            RowBox[{"103", " ", "h"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"408", "+", 
            RowBox[{"885", " ", "h"}], "+", 
            RowBox[{"712", " ", 
             SuperscriptBox["h", "2"]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", "h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "269"}], "+", 
            RowBox[{"798", " ", "h"}], "-", 
            RowBox[{"856", " ", 
             SuperscriptBox["h", "2"]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["h", "3"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "22"}], "+", 
            RowBox[{"51", " ", "h"}], "-", 
            RowBox[{"632", " ", 
             SuperscriptBox["h", "2"]}], "+", 
            RowBox[{"928", " ", 
             SuperscriptBox["h", "3"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "c", "-", 
         RowBox[{"7", " ", "h"}], "+", 
         RowBox[{"c", " ", "h"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["h", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "+", 
         RowBox[{"2", " ", "c", " ", "h"}], "+", 
         RowBox[{"2", " ", "h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"8", " ", "h"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "66"}], "+", 
         RowBox[{"610", " ", "h"}], "-", 
         RowBox[{"672", " ", 
          SuperscriptBox["h", "2"]}], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox["h", "3"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "h"}]}], ")"}]}], "+", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"51", "+", 
            RowBox[{"28", " ", "h"}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["h", "2"]}]}], ")"}]}]}], ")"}]}]]}], ",", 
    RowBox[{
     SubscriptBox["aa", 
      RowBox[{"4", ",", "2"}]], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "h"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "h"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "h"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["c", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "h"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"49", "+", 
             RowBox[{"137", " ", "h"}], "+", 
             RowBox[{"189", " ", 
              SuperscriptBox["h", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "227"}], "+", 
             RowBox[{"897", " ", "h"}], "-", 
             RowBox[{"1108", " ", 
              SuperscriptBox["h", "2"]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["h", "3"]}]}], ")"}]}], "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{"22", "-", 
             RowBox[{"145", " ", "h"}], "-", 
             RowBox[{"301", " ", 
              SuperscriptBox["h", "2"]}], "+", 
             RowBox[{"624", " ", 
              SuperscriptBox["h", "3"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "c", "-", 
          RowBox[{"7", " ", "h"}], "+", 
          RowBox[{"c", " ", "h"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["h", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", 
          RowBox[{"2", " ", "c", " ", "h"}], "+", 
          RowBox[{"2", " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"8", " ", "h"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "66"}], "+", 
          RowBox[{"610", " ", "h"}], "-", 
          RowBox[{"672", " ", 
           SuperscriptBox["h", "2"]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["h", "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "h"}]}], ")"}]}], "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{"51", "+", 
             RowBox[{"28", " ", "h"}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["h", "2"]}]}], ")"}]}]}], ")"}]}]]}]}], ",", 
    RowBox[{
     SubscriptBox["aa", 
      RowBox[{"4", ",", "3"}]], "\[Rule]", 
     FractionBox[
      RowBox[{"432", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "h"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "h"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "h"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"5", " ", "c"}], "+", 
         RowBox[{"8", " ", "h"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "+", 
         RowBox[{"2", " ", "c", " ", "h"}], "+", 
         RowBox[{"2", " ", "h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"8", " ", "h"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "66"}], "+", 
         RowBox[{"610", " ", "h"}], "-", 
         RowBox[{"672", " ", 
          SuperscriptBox["h", "2"]}], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox["h", "3"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "h"}]}], ")"}]}], "+", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"51", "+", 
            RowBox[{"28", " ", "h"}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["h", "2"]}]}], ")"}]}]}], ")"}]}]]}], ",", 
    RowBox[{
     SubscriptBox["aa", 
      RowBox[{"4", ",", "4"}]], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "h"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "h"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "h"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["c", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "h"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"111", " ", "h"}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox["h", "2"]}]}], ")"}]}], "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "88"}], "+", 
             RowBox[{"534", " ", "h"}], "+", 
             RowBox[{"392", " ", 
              SuperscriptBox["h", "2"]}], "-", 
             RowBox[{"1088", " ", 
              SuperscriptBox["h", "3"]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "74"}], "+", 
             RowBox[{"469", " ", "h"}], "-", 
             RowBox[{"664", " ", 
              SuperscriptBox["h", "2"]}], "+", 
             RowBox[{"224", " ", 
              SuperscriptBox["h", "3"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "c", "-", 
          RowBox[{"7", " ", "h"}], "+", 
          RowBox[{"c", " ", "h"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["h", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", 
          RowBox[{"2", " ", "c", " ", "h"}], "+", 
          RowBox[{"2", " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"8", " ", "h"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "66"}], "+", 
          RowBox[{"610", " ", "h"}], "-", 
          RowBox[{"672", " ", 
           SuperscriptBox["h", "2"]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["h", "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "h"}]}], ")"}]}], "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{"51", "+", 
             RowBox[{"28", " ", "h"}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["h", "2"]}]}], ")"}]}]}], ")"}]}]]}]}], ",", 
    RowBox[{
     SubscriptBox["aa", 
      RowBox[{"4", ",", "5"}]], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "h", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "h"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "h"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "h"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["c", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"92", "+", 
             RowBox[{"13", " ", "h"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "64"}], "+", 
             RowBox[{"148", " ", "h"}], "+", 
             RowBox[{"31", " ", 
              SuperscriptBox["h", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "72"}], "+", 
             RowBox[{"599", " ", "h"}], "-", 
             RowBox[{"1233", " ", 
              SuperscriptBox["h", "2"]}], "+", 
             RowBox[{"616", " ", 
              SuperscriptBox["h", "3"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "c", "-", 
          RowBox[{"7", " ", "h"}], "+", 
          RowBox[{"c", " ", "h"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["h", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", 
          RowBox[{"2", " ", "c", " ", "h"}], "+", 
          RowBox[{"2", " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"8", " ", "h"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "66"}], "+", 
          RowBox[{"610", " ", "h"}], "-", 
          RowBox[{"672", " ", 
           SuperscriptBox["h", "2"]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["h", "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "h"}]}], ")"}]}], "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{"51", "+", 
             RowBox[{"28", " ", "h"}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["h", "2"]}]}], ")"}]}]}], ")"}]}]]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7345304394287767`*^9, 3.734533688993359*^9, 3.736878426672686*^9, 
   3.736879232138537*^9, {3.746274179632889*^9, 3.746274199130126*^9}},
 CellLabel->"Out[72]=",ExpressionUUID->"4a5fdd01-624a-42a9-a645-00b100c9e5d7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Then compute differential operators acting on the boundary correlator\
\>", "Subsection",
 CellChangeTimes->{{3.734455991113942*^9, 
  3.73445600088209*^9}},ExpressionUUID->"9b944bb6-f47f-4077-a6e1-\
63e83b74c039"],

Cell[TextData[{
 "We want to compute the differential operator associated with a string of \
Ls.  We can combine that with the coefficients above to compute the block to \
fixed order in y.  The relevant boundary blocks ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{
     RowBox[{
      SubscriptBox["O", "H"], "(", "\[Infinity]", ")"}], 
     RowBox[{
      SubscriptBox["O", "H"], "(", "x3", ")"}], 
     RowBox[{"O", "(", "z", ")"}], 
     RowBox[{"O", "(", "0", ")"}]}], "\[RightAngleBracket]"}], 
   TraditionalForm]],ExpressionUUID->"1edca7ba-0cdb-4465-baa0-a78e7b6c3c23"],
 " are always of the form: "
}], "Text",
 CellChangeTimes->{{3.73446471114358*^9, 3.734464732895487*^9}, {
  3.736880817761217*^9, 3.7368808228561497`*^9}, {3.746274501357615*^9, 
  3.746274594572275*^9}},ExpressionUUID->"230affc6-c229-4ca9-9208-\
280428295f8c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["z", 
    RowBox[{"2", "hL"}]]], 
  RowBox[{"F", "[", 
   FractionBox["z", "x3"], "]"}]}]], "Input",
 CellChangeTimes->{{3.734464720913063*^9, 
  3.734464726505129*^9}},ExpressionUUID->"7c1752e3-9d5b-4ce5-8917-\
f3ee3d77de97"],

Cell["\<\
We will act on them in this form and then set x3=1 at the end.  So let\
\[CloseCurlyQuote]s make up differential operators and code to compute them \
from Ls.  We can just evaluate these once and for all by computing the full \
list at level N, with the action on an abstract function F.  Then in \
applications we can take the full block and compute its first N derivatives, \
and then plug them in for these Fs after we already have the correct linear \
combination of terms.\
\>", "Text",
 CellChangeTimes->{{3.7344646750076323`*^9, 3.7344646976174583`*^9}, {
  3.734464802275386*^9, 3.73446480270636*^9}, {3.734466646913927*^9, 
  3.7344667369523077`*^9}, {3.7462746193225327`*^9, 3.746274646053163*^9}, {
  3.7462747145641003`*^9, 
  3.746274722744067*^9}},ExpressionUUID->"bfb1e8cd-e9ae-485b-9755-\
86a68fa85dd9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["DL", "n_"], "[", "f_", "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x3", "n"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"hH", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], "f"}], "+", 
        RowBox[{"x3", "*", 
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "x3"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["z", "n"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"hL", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], "f"}], "+", 
        RowBox[{"z", "*", 
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "z"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionFold", "[", 
   RowBox[{"list_", ",", "object_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"list", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "@", 
   RowBox[{"(", 
    RowBox[{"FunctionFold", "[", 
     RowBox[{
      RowBox[{"list", "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;"}], "]"}], "]"}], ",", "object"}], "]"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionFold", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "object_"}], "]"}], ":=", 
  "object"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ComputeLsToDs", "[", 
   RowBox[{"Ls_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"FunctionFold", "[", 
   RowBox[{
    RowBox[{"List", "@@", 
     RowBox[{"(", 
      RowBox[{"Ls", "/.", 
       RowBox[{
        RowBox[{"L", "[", "n_", "]"}], "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["DL", "n"], "[", "#", "]"}], "&"}], ")"}]}]}], 
      ")"}]}], ",", "f"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListAllDiffOps", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"ls", "=", 
     RowBox[{"LminussAtLevel", "[", "n", "]"}]}], ";", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ComputeLsToDs", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "\[Equal]", 
             RowBox[{"Length", "[", "ls", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"ls", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "}"}], ",", 
            RowBox[{"ls", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["z", 
             RowBox[{"2", "hL"}]]], 
           RowBox[{"F", "[", 
            FractionBox["z", "x3"], "]"}]}]}], "]"}], "/.", 
        RowBox[{"x3", "\[Rule]", "1"}]}], "//", "Simplify"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"ls", "//", "Length"}]}], "}"}]}], "]"}]}], ")"}]}]}], "Input",\

 CellChangeTimes->{{3.734464805064193*^9, 3.7344649440955877`*^9}, {
   3.734465005661294*^9, 3.734465007219406*^9}, {3.73446509073138*^9, 
   3.7344651210657454`*^9}, {3.734465235179411*^9, 3.734465239699041*^9}, {
   3.7344652802455063`*^9, 3.734465287855056*^9}, {3.734465324688171*^9, 
   3.734465337774515*^9}, {3.734465371111871*^9, 3.734465371768923*^9}, {
   3.734465573294148*^9, 3.734465574774239*^9}, {3.734466617307078*^9, 
   3.7344666185798388`*^9}, 3.7345336049602213`*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"2204b20d-b2e0-4902-81ef-ede49413a3d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListAllDiffOps", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.734466344351119*^9, 3.734466456429894*^9}, {
   3.734466503254609*^9, 3.734466543563167*^9}, 3.734466615422999*^9, {
   3.734533607678937*^9, 3.734533612576116*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"e8737e8c-23ec-4da2-919b-102ba3d816be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "hL"}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "hL", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"11", " ", "hL"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["hL", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["hL", "3"]}]}], ")"}], " ", 
       RowBox[{"F", "[", "z", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["hL", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["hL", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}]}], "+", 
            RowBox[{"hL", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", "z"}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["F", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{"hL", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["hL", "2"]}], "+", 
               RowBox[{"4", " ", "hL", " ", "z"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["z", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["F", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "z", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "hL"}], "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["F", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "z", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
                RowBox[{
                 SuperscriptBox["F", 
                  TagBox[
                   RowBox[{"(", "4", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "hL"}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "hL", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "hL"}], "+", 
         RowBox[{"hH", " ", 
          SuperscriptBox["z", "2"]}]}], ")"}], " ", 
       RowBox[{"F", "[", "z", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["hL", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "z"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "+", "hH"}], ")"}], " ", "z"}]}], ")"}]}], "+", 
            
            RowBox[{"hL", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"6", " ", "z"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "hH"}], ")"}], " ", 
                SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["F", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"hL", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"4", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"z", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"6", "+", "hH"}], ")"}], " ", "z"}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{
              SuperscriptBox["F", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "z", "]"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "hL"}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["hL", "2"]}], "+", 
         RowBox[{"hH", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "hH"}], ")"}], " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"6", " ", "hL", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"hH", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"F", "[", "z", "]"}]}], "+", 
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["z", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"6", " ", "hL"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "hH"}]}], ")"}], " ", 
             SuperscriptBox["z", "2"]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["F", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["F", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], ")"}]}],
    ",", 
   RowBox[{
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "hL"}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "hL", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "hL"}], "+", 
         RowBox[{"2", " ", "hH", " ", 
          SuperscriptBox["z", "3"]}]}], ")"}], " ", 
       RowBox[{"F", "[", "z", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "+", 
            SuperscriptBox["z", "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "hH"}], ")"}], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"2", " ", "hL", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "z", "+", 
               SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["F", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "3"]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["F", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], ")"}]}],
    ",", 
   RowBox[{
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "hL"}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "hL"}], "+", 
         RowBox[{"3", " ", "hH", " ", 
          SuperscriptBox["z", "4"]}]}], ")"}], " ", 
       RowBox[{"F", "[", "z", "]"}]}], "+", 
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["z", "4"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.73446638650313*^9, {3.73446642427596*^9, 3.734466456872349*^9}, {
   3.734466513248282*^9, 3.734466544128173*^9}, 3.734466620713372*^9, {
   3.734533610840003*^9, 3.734533613134737*^9}, 3.73687925675775*^9, 
   3.746274700983037*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"60acbbb9-07b1-411c-aba5-1e0b837b66ca"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Now Let\[CloseCurlyQuote]s Put Together the Differential Operators and the \
Coefficients to Get the Blocks:\
\>", "Subsection",
 CellChangeTimes->{{3.734456008192108*^9, 3.7344560155113573`*^9}, {
  3.7345307113018913`*^9, 
  3.734530725612548*^9}},ExpressionUUID->"30fdbd98-8c66-4001-a003-\
ce222a35f3ae"],

Cell["\<\
Let\[CloseCurlyQuote]s put the last two sections together and compute the \
full bulk block.  The code below assumes that we restrict to the line z=zb, \
but it\[CloseCurlyQuote]s trivial to generalize:\
\>", "Text",
 CellChangeTimes->{{3.734535368998732*^9, 3.734535389534439*^9}, {
  3.7462747986950197`*^9, 
  3.7462748506678753`*^9}},ExpressionUUID->"2ded19b0-4af0-413a-a15f-\
0a00e75ccefa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllDiffOpsUpToN", "[", "NN_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ListAllDiffOps", "[", "nn", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"nn", ",", "1", ",", "NN"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Full\[Phi]ConstructorAlgebraic", "[", "NN_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"sols", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"CoeffSolutionsBulkPrimaryUpToN", "[", "NN", "]"}], "/.", 
       RowBox[{"h", "\[Rule]", "hL"}]}], "//", "Flatten"}]}], ";", 
    RowBox[{"diffops", "=", 
     RowBox[{"AllDiffOpsUpToN", "[", "NN", "]"}]}], ";", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y", 
       RowBox[{"2", "hL"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"2", "hL"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["z", 
          RowBox[{
           RowBox[{"-", "2"}], "hL"}]], 
         RowBox[{"F", "[", "z", "]"}]}], ")"}], "2"]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "nn"], 
          SuperscriptBox["y", 
           RowBox[{"2", "nn"}]]}], 
         RowBox[{
          RowBox[{"nn", "!"}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", "hL"}], ",", "nn"}], "]"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 SubscriptBox["aa", 
                  RowBox[{"nn", ",", "i"}]], " ", ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"PartitionsP", "[", "nn", "]"}]}], "}"}]}], "]"}], 
               "*", 
               RowBox[{"diffops", "[", 
                RowBox[{"[", "nn", "]"}], "]"}]}], ")"}]}], ")"}], "/.", 
           "sols"}], ")"}], "2"]}], ",", 
       RowBox[{"{", 
        RowBox[{"nn", ",", "1", ",", "NN"}], "}"}]}], "]"}]}]}], 
   ")"}]}]}], "Input",
 CellChangeTimes->{{3.7345344046653833`*^9, 3.734534579911633*^9}, {
  3.7345346700615177`*^9, 3.7345346962204113`*^9}, {3.734534744293146*^9, 
  3.734534793261559*^9}, {3.734534881288679*^9, 3.734534922883903*^9}, {
  3.7345349879552917`*^9, 3.7345350194819183`*^9}, {3.734535082390111*^9, 
  3.734535083471941*^9}, {3.734535425468401*^9, 3.7345354297479143`*^9}, {
  3.734789788842424*^9, 3.734789808942786*^9}, {3.7368763705461407`*^9, 
  3.736876370788496*^9}, {3.736876551394755*^9, 3.736876553802504*^9}, {
  3.736878549080832*^9, 3.7368785607804127`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"046bb2de-9109-4b35-b51e-8605d19f3dbf"],

Cell["Here\[CloseCurlyQuote]s an example:", "Text",
 CellChangeTimes->{{3.746274791061657*^9, 3.7462747929655457`*^9}, {
  3.746274856983129*^9, 
  3.746274862833488*^9}},ExpressionUUID->"701f2ba8-1099-46c6-94d0-\
760b5e23b9ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Full\[Phi]ConstructorAlgebraic", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.734534650417557*^9, 3.7345346572615*^9}, {
   3.736876436427107*^9, 3.7368764851567717`*^9}, {3.736878457200131*^9, 
   3.7368784585506163`*^9}, {3.736878568746662*^9, 3.736878585561159*^9}, 
   3.746274751590933*^9, {3.746274782626788*^9, 3.7462747844047823`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"da31d6ce-7221-418f-ad5d-c3a85eafe8e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["y", 
    RowBox[{"2", " ", "hL"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}], 
    RowBox[{"2", " ", "hL"}]], " ", 
   SuperscriptBox["z", 
    RowBox[{
     RowBox[{"-", "4"}], " ", "hL"}]], " ", 
   SuperscriptBox[
    RowBox[{"F", "[", "z", "]"}], "2"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"4", " ", "hL"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "hL", " ", 
        RowBox[{"F", "[", "z", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
        RowBox[{
         SuperscriptBox["F", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"]}], 
   RowBox[{"2", " ", "hL"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"12", " ", "hL", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
          SuperscriptBox["z", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "hL"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "hL"}], "+", 
               RowBox[{"hH", " ", 
                SuperscriptBox["z", "2"]}]}], ")"}], " ", 
             RowBox[{"F", "[", "z", "]"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["F", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
         RowBox[{"c", "-", 
          RowBox[{"10", " ", "hL"}], "+", 
          RowBox[{"2", " ", "c", " ", "hL"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["hL", "2"]}]}]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "+", 
           RowBox[{"8", " ", "hL"}]}], ")"}], " ", 
         SuperscriptBox["z", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "hL"}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "hL", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
            RowBox[{"F", "[", "z", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "hL"}], "+", "z"}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["F", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
               RowBox[{
                SuperscriptBox["F", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{"c", "-", 
         RowBox[{"10", " ", "hL"}], "+", 
         RowBox[{"2", " ", "c", " ", "hL"}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["hL", "2"]}]}]]}], ")"}], "2"]}], 
   RowBox[{"4", " ", "hL", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "hL"}]}], ")"}]}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"12", " ", "hL", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "hL"}]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox["y", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "hL"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "hL"}], "-", 
           RowBox[{"c", " ", "hL"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
         SuperscriptBox["z", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"2", " ", "hL"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "hL"}], "+", 
              RowBox[{"hH", " ", 
               SuperscriptBox["z", "3"]}]}], ")"}], " ", 
            RowBox[{"F", "[", "z", "]"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "3"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["F", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "c", "-", 
           RowBox[{"7", " ", "hL"}], "+", 
           RowBox[{"c", " ", "hL"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", 
           RowBox[{"10", " ", "hL"}], "+", 
           RowBox[{"2", " ", "c", " ", "hL"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["hL", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "hL"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", 
           RowBox[{"7", " ", "hL"}], "+", 
           RowBox[{"3", " ", "c", " ", "hL"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
         SuperscriptBox["z", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"2", " ", "hL"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "hL", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "hL"}], "+", 
              RowBox[{"hH", " ", 
               SuperscriptBox["z", "2"]}]}], ")"}], " ", 
            RowBox[{"F", "[", "z", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "hH"}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"hL", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["F", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}]}], "+", 
              RowBox[{"z", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["F", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "c", "-", 
           RowBox[{"7", " ", "hL"}], "+", 
           RowBox[{"c", " ", "hL"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", 
           RowBox[{"10", " ", "hL"}], "+", 
           RowBox[{"2", " ", "c", " ", "hL"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["hL", "2"]}]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "hL"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "c"}], "+", 
            SuperscriptBox["c", "2"], "-", 
            RowBox[{"26", " ", "hL"}], "+", 
            RowBox[{"11", " ", "c", " ", "hL"}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
          SuperscriptBox["z", 
           RowBox[{
            RowBox[{"-", "3"}], "-", 
            RowBox[{"2", " ", "hL"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "hL", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "hL"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
             RowBox[{"F", "[", "z", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"hL", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["hL", "2"]}], "+", 
                  RowBox[{"2", " ", "hL", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["F", "\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{"hL", "+", "z"}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["F", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
                   RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "c", "-", 
            RowBox[{"7", " ", "hL"}], "+", 
            RowBox[{"c", " ", "hL"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"10", " ", "hL"}], "+", 
            RowBox[{"2", " ", "c", " ", "hL"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["hL", "2"]}]}], ")"}]}], ")"}]}]}], ")"}], 
     "2"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"48", " ", "hL", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "hL"}]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox["y", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "hL"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "144"}], " ", "hL"}], "+", 
              RowBox[{"128", " ", "c", " ", "hL"}], "+", 
              RowBox[{"92", " ", 
               SuperscriptBox["c", "2"], " ", "hL"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["c", "3"], " ", "hL"}], "+", 
              RowBox[{"1198", " ", 
               SuperscriptBox["hL", "2"]}], "-", 
              RowBox[{"296", " ", "c", " ", 
               SuperscriptBox["hL", "2"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["hL", "2"]}], "-", 
              RowBox[{"2466", " ", 
               SuperscriptBox["hL", "3"]}], "-", 
              RowBox[{"62", " ", "c", " ", 
               SuperscriptBox["hL", "3"]}], "+", 
              RowBox[{"1232", " ", 
               SuperscriptBox["hL", "4"]}]}], ")"}], " ", 
            SuperscriptBox["z", 
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "hL"}], ")"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "hL"}], "+", 
                 RowBox[{"3", " ", "hH", " ", 
                  SuperscriptBox["z", "4"]}]}], ")"}], " ", 
               RowBox[{"F", "[", "z", "]"}]}], "+", 
              RowBox[{"z", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["F", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "c", "-", 
              RowBox[{"7", " ", "hL"}], "+", 
              RowBox[{"c", " ", "hL"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"c", "-", 
              RowBox[{"10", " ", "hL"}], "+", 
              RowBox[{"2", " ", "c", " ", "hL"}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "66"}], "+", 
              RowBox[{"51", " ", "c"}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["c", "2"]}], "+", 
              RowBox[{"610", " ", "hL"}], "+", 
              RowBox[{"28", " ", "c", " ", "hL"}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["c", "2"], " ", "hL"}], "-", 
              RowBox[{"672", " ", 
               SuperscriptBox["hL", "2"]}], "+", 
              RowBox[{"96", " ", "c", " ", 
               SuperscriptBox["hL", "2"]}], "+", 
              RowBox[{"128", " ", 
               SuperscriptBox["hL", "3"]}]}], ")"}]}], ")"}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"432", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "hL"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "hL"}], "+", 
            RowBox[{"5", " ", "c", " ", "hL"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
          SuperscriptBox["z", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "hL"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SuperscriptBox["hL", "2"]}], "+", 
               RowBox[{"hH", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "hH"}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"6", " ", "hL", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"hH", " ", 
                   SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"F", "[", "z", "]"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", "hL"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "hH"}]}], ")"}], " ", 
                   SuperscriptBox["z", "2"]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["F", "\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}]}], "+", 
               RowBox[{"z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["F", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"10", " ", "hL"}], "+", 
            RowBox[{"2", " ", "c", " ", "hL"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "66"}], "+", 
            RowBox[{"51", " ", "c"}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"610", " ", "hL"}], "+", 
            RowBox[{"28", " ", "c", " ", "hL"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["c", "2"], " ", "hL"}], "-", 
            RowBox[{"672", " ", 
             SuperscriptBox["hL", "2"]}], "+", 
            RowBox[{"96", " ", "c", " ", 
             SuperscriptBox["hL", "2"]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["hL", "3"]}]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "hL"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"264", " ", "c"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["c", "2"]}], "-", 
            RowBox[{"15", " ", 
             SuperscriptBox["c", "3"]}], "-", 
            RowBox[{"1776", " ", "hL"}], "-", 
            RowBox[{"1426", " ", "c", " ", "hL"}], "-", 
            RowBox[{"337", " ", 
             SuperscriptBox["c", "2"], " ", "hL"}], "-", 
            RowBox[{"70", " ", 
             SuperscriptBox["c", "3"], " ", "hL"}], "+", 
            RowBox[{"10072", " ", 
             SuperscriptBox["hL", "2"]}], "-", 
            RowBox[{"2244", " ", "c", " ", 
             SuperscriptBox["hL", "2"]}], "-", 
            RowBox[{"378", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["hL", "2"]}], "-", 
            RowBox[{"40", " ", 
             SuperscriptBox["c", "3"], " ", 
             SuperscriptBox["hL", "2"]}], "-", 
            RowBox[{"8432", " ", 
             SuperscriptBox["hL", "3"]}], "+", 
            RowBox[{"2480", " ", "c", " ", 
             SuperscriptBox["hL", "3"]}], "-", 
            RowBox[{"104", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["hL", "3"]}], "-", 
            RowBox[{"5248", " ", 
             SuperscriptBox["hL", "4"]}], "+", 
            RowBox[{"2176", " ", "c", " ", 
             SuperscriptBox["hL", "4"]}], "+", 
            RowBox[{"3584", " ", 
             SuperscriptBox["hL", "5"]}]}], ")"}], " ", 
          SuperscriptBox["z", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "hL"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "hL", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "hL"}], "+", 
               RowBox[{"2", " ", "hH", " ", 
                SuperscriptBox["z", "3"]}]}], ")"}], " ", 
             RowBox[{"F", "[", "z", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"z", "+", 
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "hH"}], ")"}], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"2", " ", "hL", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "z", "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["F", "\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}]}], "+", 
               RowBox[{"z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "3"]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["F", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "c", "-", 
            RowBox[{"7", " ", "hL"}], "+", 
            RowBox[{"c", " ", "hL"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"10", " ", "hL"}], "+", 
            RowBox[{"2", " ", "c", " ", "hL"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "66"}], "+", 
            RowBox[{"51", " ", "c"}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"610", " ", "hL"}], "+", 
            RowBox[{"28", " ", "c", " ", "hL"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["c", "2"], " ", "hL"}], "-", 
            RowBox[{"672", " ", 
             SuperscriptBox["hL", "2"]}], "+", 
            RowBox[{"96", " ", "c", " ", 
             SuperscriptBox["hL", "2"]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["hL", "3"]}]}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "hL"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"22", " ", "c"}], "+", 
            RowBox[{"49", " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["c", "3"]}], "-", 
            RowBox[{"454", " ", "hL"}], "-", 
            RowBox[{"145", " ", "c", " ", "hL"}], "+", 
            RowBox[{"137", " ", 
             SuperscriptBox["c", "2"], " ", "hL"}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["c", "3"], " ", "hL"}], "+", 
            RowBox[{"1794", " ", 
             SuperscriptBox["hL", "2"]}], "-", 
            RowBox[{"301", " ", "c", " ", 
             SuperscriptBox["hL", "2"]}], "+", 
            RowBox[{"189", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["hL", "2"]}], "-", 
            RowBox[{"2216", " ", 
             SuperscriptBox["hL", "3"]}], "+", 
            RowBox[{"624", " ", "c", " ", 
             SuperscriptBox["hL", "3"]}], "+", 
            RowBox[{"576", " ", 
             SuperscriptBox["hL", "4"]}]}], ")"}], " ", 
          SuperscriptBox["z", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "hL"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "hL", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", "hL"}], "+", 
               RowBox[{"hH", " ", 
                SuperscriptBox["z", "2"]}]}], ")"}], " ", 
             RowBox[{"F", "[", "z", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["hL", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "z"}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["z", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "hH"}], ")"}], " ", "z"}]}], ")"}]}], 
                  "+", 
                  RowBox[{"hL", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"6", " ", "z"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "hH"}], ")"}], " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["F", "\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"hL", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", "z"}]}], ")"}]}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", "hH"}], ")"}], " ", "z"}]}], ")"}]}]}], 
                    ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["F", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}]}], "+", 
                  RowBox[{"z", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "c", "-", 
            RowBox[{"7", " ", "hL"}], "+", 
            RowBox[{"c", " ", "hL"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"10", " ", "hL"}], "+", 
            RowBox[{"2", " ", "c", " ", "hL"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "66"}], "+", 
            RowBox[{"51", " ", "c"}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"610", " ", "hL"}], "+", 
            RowBox[{"28", " ", "c", " ", "hL"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["c", "2"], " ", "hL"}], "-", 
            RowBox[{"672", " ", 
             SuperscriptBox["hL", "2"]}], "+", 
            RowBox[{"96", " ", "c", " ", 
             SuperscriptBox["hL", "2"]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["hL", "3"]}]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "hL"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "44"}], " ", "c"}], "+", 
            RowBox[{"408", " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"117", " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["c", "4"]}], "-", 
            RowBox[{"2152", " ", "hL"}], "+", 
            RowBox[{"102", " ", "c", " ", "hL"}], "+", 
            RowBox[{"885", " ", 
             SuperscriptBox["c", "2"], " ", "hL"}], "+", 
            RowBox[{"103", " ", 
             SuperscriptBox["c", "3"], " ", "hL"}], "+", 
            RowBox[{"6384", " ", 
             SuperscriptBox["hL", "2"]}], "-", 
            RowBox[{"1264", " ", "c", " ", 
             SuperscriptBox["hL", "2"]}], "+", 
            RowBox[{"712", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["hL", "2"]}], "-", 
            RowBox[{"6848", " ", 
             SuperscriptBox["hL", "3"]}], "+", 
            RowBox[{"1856", " ", "c", " ", 
             SuperscriptBox["hL", "3"]}], "+", 
            RowBox[{"1536", " ", 
             SuperscriptBox["hL", "4"]}]}], ")"}], " ", 
          SuperscriptBox["z", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "hL"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "hL", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"11", " ", "hL"}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["hL", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["hL", "3"]}]}], ")"}], " ", 
             RowBox[{"F", "[", "z", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["hL", "3"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["hL", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}]}], "+", 
                  RowBox[{"hL", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "z"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["F", "\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{"hL", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["hL", "2"]}], "+", 
                    RowBox[{"4", " ", "hL", " ", "z"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["F", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "hL"}], "+", 
                    RowBox[{"3", " ", "z"}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "z", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "c", "-", 
            RowBox[{"7", " ", "hL"}], "+", 
            RowBox[{"c", " ", "hL"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"10", " ", "hL"}], "+", 
            RowBox[{"2", " ", "c", " ", "hL"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "66"}], "+", 
            RowBox[{"51", " ", "c"}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"610", " ", "hL"}], "+", 
            RowBox[{"28", " ", "c", " ", "hL"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["c", "2"], " ", "hL"}], "-", 
            RowBox[{"672", " ", 
             SuperscriptBox["hL", "2"]}], "+", 
            RowBox[{"96", " ", "c", " ", 
             SuperscriptBox["hL", "2"]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["hL", "3"]}]}], ")"}]}], ")"}]}]}], ")"}], 
     "2"]}]}]}]], "Output",
 CellChangeTimes->{{3.734534657731236*^9, 3.7345346982146473`*^9}, 
   3.734534752661687*^9, 3.734534796650181*^9, 3.7345348876488447`*^9, 
   3.7345349253703136`*^9, 3.734535023006844*^9, {3.734535086791881*^9, 
   3.734535111351754*^9}, 3.73453539732473*^9, {3.734789797564197*^9, 
   3.7347898141186438`*^9}, {3.736876439076974*^9, 3.736876485766724*^9}, 
   3.7368784591398582`*^9, {3.7368785671036673`*^9, 3.736878586567816*^9}, {
   3.746274780070671*^9, 3.746274785004099*^9}},
 CellLabel->"Out[82]=",ExpressionUUID->"0c098084-46aa-457b-942d-80a5af70aa5e"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Code for Computing the Vacuum Block Using the Recursion Relation\
\>", "Section",
 CellChangeTimes->{{3.747132946800481*^9, 3.74713294769199*^9}, {
  3.747134997259091*^9, 3.747135028615844*^9}, {3.7473849218677263`*^9, 
  3.747384922563951*^9}, {3.747495068441903*^9, 
  3.747495079142212*^9}},ExpressionUUID->"543bb117-be08-4fe6-aafe-\
70d2d8f61895"],

Cell[TextData[{
 "This code give the result of bulk-boundary vacuum block ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "0"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9166b432-5fbd-4844-bbb5-0f24aa9009cd"],
 " as an expansion in z, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["z", "_"], " "}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "768b8047-b12e-4eb2-860b-dbeb6bdce578"],
 ", with the coefficients exact in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "=", 
    FractionBox[
     SuperscriptBox["y", "2"], 
     RowBox[{"z", " ", 
      OverscriptBox["z", "_"]}]]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "eaa14bfe-1a24-40cb-b6f8-5b9bb81ca235"],
 ". It is able to give result of order 20 (i.e. up to terms of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["z", "20"], 
    SuperscriptBox[
     OverscriptBox["z", "_"], "20"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "553459a5-cc5a-4392-a5e6-9919f648b004"],
 ") in about 90s, order 40 in about 1.5 hours, order 60 in about 15 hours."
}], "Text",
 CellChangeTimes->{{3.747342027345126*^9, 3.7473422069439487`*^9}, {
  3.747344015356481*^9, 3.7473440259643784`*^9}, {3.747351299862234*^9, 
  3.747351311359116*^9}, {3.74738467627011*^9, 
  3.7473847102298737`*^9}},ExpressionUUID->"63b0ccf3-d28f-4b3c-83a5-\
799c674c8778"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Rmnc", ",", " ", "Smnc", ",", " ", "cmnc", ",", " ", 
    RowBox[{"bmnc2", " ", "are", " ", "the", " ", "functions", " ", 
     SubscriptBox["R", 
      RowBox[{"m", ",", "n"}]]}], ",", " ", 
    SubscriptBox["S", 
     RowBox[{"m", ",", "n"}]], ",", " ", 
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"m", ",", "n"}]], " ", "and", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"m", ",", "n"}]], 
        RowBox[{"(", "h", ")"}]}], ")"}], "2"], " ", "in", " ", "the", " ", 
     RowBox[{"paper", ".", " ", "dcmnc"}], " ", "is", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["c", 
          RowBox[{"m", ",", "n"}]], 
         RowBox[{"(", "h", ")"}]}], ",", "h"}], "]"}], "."}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"PmnAmn", "[", 
     RowBox[{"m", ",", "n", ",", "h", ",", "hi", ",", "hj"}], "]"}], " ", 
    "is", " ", "the", " ", "function", " ", 
    SuperscriptBox[
     SubscriptBox["A", 
      RowBox[{"m", ",", "n"}]], "h"], 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["P", 
       RowBox[{"m", ",", "n"}]], "h"], "[", 
     RowBox[{"hi", ",", "hj"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"PmnhHhH", " ", "is", " ", "the", " ", "function", " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["P", 
       RowBox[{"m", ",", "n"}]], "h"], "[", 
     RowBox[{
      SubscriptBox["h", "H"], ",", 
      SubscriptBox["h", "H"]}], "]"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.7471526538400106`*^9, {3.747152885078635*^9, 3.747153077906356*^9}, {
   3.7471531321514053`*^9, 
   3.7471532550807323`*^9}},ExpressionUUID->"4df75f2b-070d-4894-ae2f-\
27c623a5b19f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rmnc", "[", 
    RowBox[{
    "m_Integer", ",", "n_Integer", ",", "hi_", ",", "hj_", ",", "hL_", ",", 
     "hH_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"OddQ", "[", 
      RowBox[{"m", " ", "n"}], "]"}], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"dcmnc", "[", 
        RowBox[{"m", ",", "n", ",", "hi"}], "]"}]}], 
      RowBox[{"PmnhHhH", "[", 
       RowBox[{"m", ",", "n", ",", "hi", ",", "hH", ",", "hH"}], "]"}], 
      RowBox[{"PmnAmn", "[", 
       RowBox[{"m", ",", "n", ",", "hi", ",", "hL", ",", "hj"}], "]"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Smnc", "[", 
    RowBox[{
    "m_Integer", ",", "n_Integer", ",", "hi_", ",", "hj_", ",", "hL_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"dcmnc", "[", 
      RowBox[{"m", ",", "n", ",", "hj"}], "]"}]}], 
    RowBox[{"PmnAmn", "[", 
     RowBox[{"m", ",", "n", ",", "hj", ",", "hi", ",", "hL"}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cmnc", "[", 
    RowBox[{"m_Integer", ",", "n_Integer", ",", "h_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "b2", "}"}], ",", 
     RowBox[{
      RowBox[{"b2", "=", 
       RowBox[{"bmnc2", "[", 
        RowBox[{"m", ",", "n", ",", "h"}], "]"}]}], ";", 
      RowBox[{"13", "+", 
       RowBox[{"6", 
        RowBox[{"(", 
         RowBox[{"b2", "+", 
          RowBox[{"1", "/", "b2"}]}], ")"}]}]}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dcmnc", "[", 
    RowBox[{"m_Integer", ",", "n_Integer", ",", "h_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"m", "^", "2"}]}], ")"}]}], "*", "6", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"4", " ", "h"}], "+", 
         RowBox[{"2", " ", "m", " ", "n"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"h", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "-", "n"}], ")"}], "^", "2"}], "+", 
         RowBox[{"4", " ", "h", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"m", " ", "n"}]}], ")"}]}]}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", "^", "2"}]}], ")"}], "^", "2"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "h"}], "+", 
          RowBox[{"m", " ", "n"}], "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"h", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m", "-", "n"}], ")"}], "^", "2"}], "+", 
            RowBox[{"4", " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"m", " ", "n"}]}], ")"}]}]}], "]"}]}], ")"}], "^", 
        "2"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"bmnc2", "[", 
    RowBox[{"m_Integer", ",", "n_Integer", ",", "h_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"m", "^", "2"}]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m", " ", "n"}], "-", "1", "+", 
      RowBox[{"2", "h"}], "+", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "-", "n"}], ")"}], "^", "2"}], "+", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", "n"}], "-", "1"}], ")"}], "h"}], "+", 
        RowBox[{"4", 
         RowBox[{"h", "^", "2"}]}]}], "]"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PmnAmn", "[", 
     RowBox[{
     "m_Integer", ",", "n_Integer", ",", "h_", ",", "hi_", ",", "hj_"}], 
     "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "b2", ",", "\[Lambda]12", ",", "\[Lambda]22", ",", "factor1", ",", 
        "factor2", ",", "factor3"}], "}"}], ",", 
      RowBox[{
       RowBox[{"b2", "=", 
        RowBox[{"bmnc2", "[", 
         RowBox[{"m", ",", "n", ",", "h"}], "]"}]}], ";", 
       RowBox[{"\[Lambda]12", "=", 
        RowBox[{"b2", "+", 
         RowBox[{"1", "/", "b2"}], "+", "2", "-", 
         RowBox[{"4", "hi"}]}]}], ";", 
       RowBox[{"\[Lambda]22", "=", 
        RowBox[{"b2", "+", 
         RowBox[{"1", "/", "b2"}], "+", "2", "-", 
         RowBox[{"4", "hj"}]}]}], ";", 
       RowBox[{"factor1", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"OddQ", "[", "m", "]"}], ",", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"q", "^", "4"}], "+", 
               RowBox[{
                RowBox[{"b2", "^", "2"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]12", "-", "\[Lambda]22"}], ")"}], "^", 
                 "2"}]}], "-", 
               RowBox[{"2", " ", "b2", " ", 
                RowBox[{"q", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Lambda]12", "+", "\[Lambda]22"}], ")"}]}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"16", " ", 
               RowBox[{"b2", "^", "2"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{"n", "-", "1"}], ",", "1", ",", 
              RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], ";", 
       
       RowBox[{"factor2", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"OddQ", "[", "n", "]"}], ",", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "16"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"b2", "^", "2"}], " ", 
                RowBox[{"p", "^", "4"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Lambda]12", "-", "\[Lambda]22"}], ")"}], "^", 
                "2"}], "-", 
               RowBox[{"2", " ", "b2", " ", 
                RowBox[{"p", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Lambda]12", "+", "\[Lambda]22"}], ")"}]}]}], 
              ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"m", "-", "1"}], ",", "1", ",", 
              RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], ";", 
       "\n", 
       RowBox[{"factor3", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"OddQ", "[", 
           RowBox[{"m", " ", "n"}], "]"}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]12", "-", "\[Lambda]22"}], ")"}], "/", "4"}], 
           ")"}], ",", "1"}], "]"}]}], ";", "\n", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"256", " ", 
              RowBox[{"b2", "^", "4"}]}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "b2"}], " ", "p"}], "+", "q"}], ")"}], "^", 
                 "2"}], "-", 
                RowBox[{"b2", " ", "\[Lambda]12"}]}], ")"}], "^", "2"}], "-", 
             
             RowBox[{"2", " ", "b2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "b2"}], " ", "p"}], "+", "q"}], ")"}], "^", 
                 "2"}], "+", 
                RowBox[{"b2", " ", "\[Lambda]12"}]}], ")"}], " ", 
              "\[Lambda]22"}], "+", 
             RowBox[{
              RowBox[{"b2", "^", "2"}], " ", 
              RowBox[{"\[Lambda]22", "^", "2"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"b2", " ", "p"}], "+", "q"}], ")"}], "^", "2"}], 
                "-", 
                RowBox[{"b2", " ", "\[Lambda]12"}]}], ")"}], "^", "2"}], "-", 
             
             RowBox[{"2", " ", "b2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"b2", " ", "p"}], "+", "q"}], ")"}], "^", "2"}], 
                "+", 
                RowBox[{"b2", " ", "\[Lambda]12"}]}], ")"}], " ", 
              "\[Lambda]22"}], "+", 
             RowBox[{
              RowBox[{"b2", "^", "2"}], " ", 
              RowBox[{"\[Lambda]22", "^", "2"}]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"m", "-", "1"}], ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", 
            RowBox[{"n", "-", "1"}], ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "]"}], "factor1", " ", "factor2", 
        " ", "factor3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b2", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "m", " ", "n"}], "-", "1"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"k", "==", "0"}], "&&", 
                   RowBox[{"l", "==", "0"}]}], ")"}], "||", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"k", "==", "m"}], "&&", 
                   RowBox[{"l", "==", "n"}]}], ")"}]}], ",", "1", ",", 
                RowBox[{
                 RowBox[{"k", " ", "b2"}], "+", "l"}]}], " ", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", 
                RowBox[{"1", "-", "m"}], ",", "m"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", 
                RowBox[{"1", "-", "n"}], ",", "n"}], "}"}]}], "]"}]}], 
           ")"}]}], ")"}]}]}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PmnhHhH", "[", 
     RowBox[{
     "m_Integer", ",", "n_Integer", ",", "h_", ",", "hH_", ",", "hH_"}], 
     "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"OddQ", "[", 
       RowBox[{"m", " ", "n"}], "]"}], ",", "0", ",", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"b2", ",", "\[Lambda]12", ",", "factor1", ",", "factor2"}], 
         "}"}], ",", 
        RowBox[{
         RowBox[{"b2", "=", 
          RowBox[{"bmnc2", "[", 
           RowBox[{"m", ",", "n", ",", "h"}], "]"}]}], ";", 
         RowBox[{"\[Lambda]12", "=", 
          RowBox[{"b2", "+", 
           RowBox[{"1", "/", "b2"}], "+", "2", "-", 
           RowBox[{"4", "hH"}]}]}], ";", 
         RowBox[{"factor1", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"OddQ", "[", "m", "]"}], ",", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"q", "^", "4"}], "-", 
                 RowBox[{"4", " ", "b2", " ", 
                  RowBox[{"q", "^", "2"}], " ", "\[Lambda]12"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"16", " ", 
                 RowBox[{"b2", "^", "2"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"n", "-", "1"}], ",", "1", ",", 
                RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
         ";", 
         RowBox[{"factor2", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"OddQ", "[", "n", "]"}], ",", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "16"}], " ", "b2", " ", 
               RowBox[{"p", "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"b2", " ", 
                  RowBox[{"p", "^", "2"}]}], "-", 
                 RowBox[{"4", " ", "\[Lambda]12"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"p", ",", 
                RowBox[{"m", "-", "1"}], ",", "1", ",", 
                RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
         ";", "\n", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"b2", "^", "2"}]}], " ", 
                   RowBox[{"p", "^", "2"}]}], "+", 
                  RowBox[{"q", "^", "2"}]}], ")"}], "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"b2", "^", "4"}], " ", 
                  RowBox[{"p", "^", "4"}]}], "+", 
                 RowBox[{"q", "^", "4"}], "-", 
                 RowBox[{"8", " ", 
                  RowBox[{"b2", "^", "3"}], " ", 
                  RowBox[{"p", "^", "2"}], " ", "\[Lambda]12"}], "-", 
                 RowBox[{"8", " ", "b2", " ", 
                  RowBox[{"q", "^", "2"}], " ", "\[Lambda]12"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"b2", "^", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"p", "^", "2"}], " ", 
                    RowBox[{"q", "^", "2"}]}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{"\[Lambda]12", "^", "2"}]}]}], ")"}]}]}], ")"}]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"256", " ", 
               RowBox[{"b2", "^", "4"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"m", "-", "1"}], ",", "1", ",", 
              RowBox[{"-", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{"n", "-", "1"}], ",", "1", ",", 
              RowBox[{"-", "2"}]}], "}"}]}], "]"}], "factor1", " ", 
          "factor2"}]}]}], " ", "]"}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Mlevel", " ", "is", " ", "the", " ", "power", " ", "of", " ", "z", " ", 
     "and", " ", "Nlevel", " ", "is", " ", "the", " ", "power", " ", "of", 
     " ", "x", " ", 
     RowBox[{"wanted", ".", " ", 
      SubscriptBox["h", "1"]}], " ", "is", " ", "the", " ", "inetermediate", 
     " ", "dimension"}], ",", " ", 
    RowBox[{
    "which", " ", "should", " ", "be", " ", "set", " ", "to", " ", "a", " ", 
     "small", " ", "value", " ", "to", " ", "get", " ", "the", " ", "vacuum", 
     " ", "block", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"like", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "100"}]]}], ")"}], ".", " ", 
      SubscriptBox["h", "2"]}], " ", "should", " ", "be", " ", "just", " ", 
     "set", " ", "to", " ", 
     SubscriptBox["h", "L"], " ", "for", " ", "the", " ", "vacuum", " ", 
     "block", " ", 
     RowBox[{
      FormBox[
       RowBox[{
        RowBox[{"<", 
         RowBox[{
          SubscriptBox["O", "H"], 
          SubscriptBox["O", "H"]}]}], 
        SubscriptBox["|", "0"], 
        RowBox[{
         RowBox[{
          SubscriptBox["O", "L"], 
          SubscriptBox["\[Phi]", "L"]}], ">"}]}],
       TraditionalForm], "."}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"bulkV", "[", 
     RowBox[{
     "hH_", ",", "hL_", ",", "h1_", ",", "h2_", ",", "cCentralCharge_", ",", 
      "Mlevel_", ",", "Nlevel_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "c", ",", "M", ",", "mini", ",", "mjnj", ",", "i", ",", "j", ",", "k", 
        ",", "CTable1", ",", "CTable2", ",", "MNmax", ",", "startmn", ",", 
        "lengthmn", ",", "countmmt", ",", "countnnt", ",", "mmtpos", ",", 
        "temp", ",", "temp1", ",", "temp2", ",", "temp3", ",", "temp4", ",", 
        "nntpos", ",", "tempCminiR", ",", "tempCminiS", ",", "deltaSR", ",", 
        "tempRmn", ",", "tempSmn"}], "}"}], ",", "\n", 
      RowBox[{
       RowBox[{"c", "=", "cCentralCharge"}], ";", "\n", 
       RowBox[{"MNmax", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Mlevel", ">", "Nlevel"}], ",", "Mlevel", ",", "Nlevel"}], 
         "]"}]}], ";", "\n", 
       RowBox[{"startmn", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"MNmax", "+", "1"}]}], "]"}]}], ";", "\n", 
       RowBox[{"lengthmn", "=", "0"}], ";", "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"startmn", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "=", "lengthmn"}], ";", 
          RowBox[{"lengthmn", "+=", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"Divisors", "[", "i", "]"}], "]"}], "-", "1"}], 
            ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "2", ",", 
           RowBox[{"MNmax", "+", "1"}]}], "}"}]}], "]"}], ";", "\n", 
       RowBox[{"lengthmn", "-=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Divisors", "[", 
            RowBox[{"MNmax", "+", "1"}], "]"}], "]"}], "-", "1"}], ")"}]}], 
       ";", "\n", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"CTable1", " ", "stores", " ", 
          SubscriptBox["C", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"M", ",", 
              SubscriptBox["m", "i"], ",", 
              SubscriptBox[
               OverscriptBox["m", "~"], "i"]}], ")"}], ",", 
            RowBox[{"(", 
             RowBox[{"N", ",", 
              SubscriptBox["n", "j"], ",", 
              SubscriptBox[
               OverscriptBox["n", "~"], "j"]}], ")"}], ",", "1"}]], " ", 
          "defined", " ", "in", " ", "the", " ", "Appendix", " ", "C", " ", 
          "of", " ", "the", " ", "paper", " ", "in", " ", "a", " ", 
          "nontrivial", " ", "way"}], ",", " ", 
         RowBox[{"similarly", " ", "for", " ", 
          RowBox[{"CTable2", ".", " ", "The"}], " ", "idea", " ", "is", " ", 
          "that", " ", "in", " ", 
          SubscriptBox["C", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"M", ",", 
              SubscriptBox["m", "i"], ",", 
              SubscriptBox[
               OverscriptBox["m", "~"], "i"]}], ")"}], ",", 
            RowBox[{"(", 
             RowBox[{"N", ",", 
              SubscriptBox["n", "j"], ",", 
              SubscriptBox[
               OverscriptBox["n", "~"], "j"]}], ")"}], ",", "1"}]]}], ",", 
         " ", 
         RowBox[{
          RowBox[{"we", " ", "have", " ", "2"}], "\[LessEqual]", 
          RowBox[{
           SubscriptBox["m", "i"], 
           SubscriptBox[
            OverscriptBox["m", "~"], "i"]}], "\[LessEqual]", "M"}], ",", " ", 
         
         RowBox[{
         "so", " ", "we", " ", "can", " ", "put", " ", "all", " ", "the", " ",
           "posibble", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["m", "i"], ",", 
            SubscriptBox[
             OverscriptBox["m", "~"], "i"]}], ")"}], " ", "in", " ", "a", " ",
           "single", " ", "list"}], ",", " ", 
         RowBox[{"ordered", " ", "from", " ", "small", " ", 
          SubscriptBox["m", "i"], 
          SubscriptBox[
           OverscriptBox["m", "~"], "i"], " ", "to", " ", "larger", " ", 
          SubscriptBox["m", "i"], 
          SubscriptBox[
           OverscriptBox["m", "~"], "i"]}], ",", " ", 
         RowBox[{
         "and", " ", "for", " ", "the", " ", "same", " ", "value", " ", "of", 
          " ", 
          SubscriptBox["m", "i"], 
          SubscriptBox[
           OverscriptBox["m", "~"], "i"]}], ",", " ", 
         RowBox[{"ordered", " ", "from", " ", "small", " ", 
          SubscriptBox["m", "i"], " ", "to", " ", "larger", " ", 
          SubscriptBox["m", "i"]}], ",", " ", 
         RowBox[{"similarly", " ", "for", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["n", "j"], ",", 
             SubscriptBox[
              OverscriptBox["n", "~"], "j"]}], ")"}], ".", " ", 
           RowBox[{"That", "'"}]}], "s", " ", "why", " ", "we", " ", "only", 
          " ", "have", " ", "four", " ", "indexes", " ", "in", " ", 
          RowBox[{"CTable1", "[", 
           RowBox[{"M", ",", "j", ",", "N", ",", "jp"}], "]"}]}], ",", " ", 
         RowBox[{
         "where", " ", "j", " ", "and", " ", "jp", " ", "indicate", " ", 
          "the", " ", "positions", " ", "of", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["m", "i"], ",", 
            SubscriptBox[
             OverscriptBox["m", "~"], "i"]}], ")"}], " ", "and", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["n", "j"], ",", 
            SubscriptBox[
             OverscriptBox["n", "~"], "j"]}], ")"}], " ", "in", " ", "these", 
          " ", "two", " ", 
          RowBox[{"lists", "."}]}]}], "*)"}], "\n", 
       RowBox[{"CTable1", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Mlevel"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{
             RowBox[{"startmn", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", "1"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ip", ",", "1", ",", "Nlevel"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jp", ",", "1", ",", 
            RowBox[{
             RowBox[{"startmn", "[", 
              RowBox[{"[", 
               RowBox[{"ip", "+", "1"}], "]"}], "]"}], "+", "1"}]}], "}"}]}], 
         "]"}]}], ";", "\n", 
       RowBox[{"CTable2", "=", "CTable1"}], ";", "\n", 
       RowBox[{"countmmt", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", "Mlevel"}], "]"}]}], ";", "\n", 
       RowBox[{"countnnt", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", "Nlevel"}], "]"}]}], ";", "\n", "\n", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Initial", " ", "values", " ", "of", " ", "CTable1", " ", "and", " ", 
          RowBox[{"CTable1", ":", " ", 
           SubscriptBox["C", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["m", "1"], 
                SubscriptBox[
                 OverscriptBox["m", "~"], "1"]}], ",", 
               SubscriptBox["m", "1"], ",", 
               SubscriptBox[
                OverscriptBox["m", "~"], "1"]}], ")"}], ",", 
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "0"}], ")"}], ",", "1"}]]}]}], ",", 
         " ", 
         SubscriptBox["C", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0"}], ")"}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["n", "1"], 
              SubscriptBox[
               OverscriptBox["n", "~"], "1"]}], ",", 
             SubscriptBox["n", "1"], ",", 
             SubscriptBox[
              OverscriptBox["n", "~"], "1"]}], ")"}], ",", "2"}]]}], "*)"}], 
       "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", 
            RowBox[{"m", " ", "mt"}], "]"}], ",", 
           RowBox[{
            RowBox[{"temp", "=", 
             RowBox[{"m", " ", "mt"}]}], ";", 
            RowBox[{
             RowBox[{"countmmt", "[", 
              RowBox[{"[", "temp", "]"}], "]"}], "++"}], ";", 
            RowBox[{"mmtpos", "=", 
             RowBox[{
              RowBox[{"startmn", "[", 
               RowBox[{"[", "temp", "]"}], "]"}], "+", 
              RowBox[{"countmmt", "[", 
               RowBox[{"[", "temp", "]"}], "]"}]}]}], ";", 
            RowBox[{
             RowBox[{"CTable1", "[", 
              RowBox[{"[", 
               RowBox[{"temp", ",", "mmtpos", ",", "1", ",", "1"}], "]"}], 
              "]"}], "=", 
             RowBox[{
              RowBox[{"Rmnc", "[", 
               RowBox[{
               "m", ",", "mt", ",", "h1", ",", "h2", ",", "hL", ",", "hH"}], 
               "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"cmnc", "[", 
                 RowBox[{"m", ",", "mt", ",", "h1"}], "]"}]}], ")"}]}]}]}], 
           ",", "0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "2", ",", "Mlevel"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"mt", ",", "1", ",", 
           RowBox[{"Mlevel", "/", "m"}]}], "}"}]}], "]"}], ";", "\n", "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"temp", "=", 
           RowBox[{"n", " ", "nt"}]}], ";", 
          RowBox[{
           RowBox[{"countnnt", "[", 
            RowBox[{"[", "temp", "]"}], "]"}], "++"}], ";", 
          RowBox[{"mmtpos", "=", 
           RowBox[{
            RowBox[{"startmn", "[", 
             RowBox[{"[", "temp", "]"}], "]"}], "+", 
            RowBox[{"countnnt", "[", 
             RowBox[{"[", "temp", "]"}], "]"}]}]}], ";", 
          RowBox[{
           RowBox[{"CTable2", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1", ",", "temp", ",", "mmtpos"}], "]"}], 
            "]"}], "=", 
           RowBox[{
            RowBox[{"Smnc", "[", 
             RowBox[{"n", ",", "nt", ",", "h1", ",", "h2", ",", "hL"}], "]"}],
             "/", 
            RowBox[{"(", 
             RowBox[{"c", "-", 
              RowBox[{"cmnc", "[", 
               RowBox[{"n", ",", "nt", ",", "h2"}], "]"}]}], ")"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", "Nlevel"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nt", ",", "1", ",", 
           RowBox[{"Nlevel", "/", "n"}]}], "}"}]}], "]"}], ";", "\n", 
       RowBox[{"countmmt", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", "Mlevel"}], "]"}]}], ";", "\n", 
       RowBox[{"countnnt", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", "Nlevel"}], "]"}]}], ";", "\n", 
       RowBox[{"(*", 
        RowBox[{"Terms", " ", "of", " ", "the", " ", "forms", " ", 
         SubscriptBox["C", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["m", "1"], 
              SubscriptBox[
               OverscriptBox["m", "~"], "1"]}], ",", 
             SubscriptBox["m", "1"], ",", 
             SubscriptBox[
              OverscriptBox["m", "~"], "1"]}], ")"}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["n", "1"], 
              SubscriptBox[
               OverscriptBox["n", "~"], "1"]}], ",", 
             SubscriptBox["n", "1"], ",", 
             SubscriptBox[
              OverscriptBox["n", "~"], "1"]}], ")"}], ",", "1"}]], " ", "and",
          " ", 
         SubscriptBox["C", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["m", "1"], 
              SubscriptBox[
               OverscriptBox["m", "~"], "1"]}], ",", 
             SubscriptBox["m", "1"], ",", 
             SubscriptBox[
              OverscriptBox["m", "~"], "1"]}], ")"}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["n", "1"], 
              SubscriptBox[
               OverscriptBox["n", "~"], "1"]}], ",", 
             SubscriptBox["n", "1"], ",", 
             SubscriptBox[
              OverscriptBox["n", "~"], "1"]}], ")"}], ",", "2"}]]}], "*)"}], 
       "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"temp2", "=", 
           RowBox[{"n", " ", "nt"}]}], ";", 
          RowBox[{
           RowBox[{"countnnt", "[", 
            RowBox[{"[", "temp2", "]"}], "]"}], "++"}], ";", 
          RowBox[{"nntpos", "=", 
           RowBox[{
            RowBox[{"startmn", "[", 
             RowBox[{"[", "temp2", "]"}], "]"}], "+", 
            RowBox[{"countnnt", "[", 
             RowBox[{"[", "temp2", "]"}], "]"}]}]}], ";", 
          RowBox[{"countmmt", "=", 
           RowBox[{"Table", "[", 
            RowBox[{"0", ",", "Mlevel"}], "]"}]}], ";", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"temp1", "=", 
              RowBox[{"m", " ", "mt"}]}], ";", 
             RowBox[{
              RowBox[{"countmmt", "[", 
               RowBox[{"[", "temp1", "]"}], "]"}], "++"}], ";", "\n", 
             RowBox[{"mmtpos", "=", 
              RowBox[{
               RowBox[{"startmn", "[", 
                RowBox[{"[", "temp1", "]"}], "]"}], "+", 
               RowBox[{"countmmt", "[", 
                RowBox[{"[", "temp1", "]"}], "]"}]}]}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"EvenQ", "[", 
                RowBox[{"m", " ", "mt"}], "]"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"CTable2", "[", 
                  RowBox[{"[", 
                   RowBox[{
                   "temp1", ",", "mmtpos", ",", "temp2", ",", "nntpos"}], 
                   "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Rmnc", "[", 
                    RowBox[{
                    "m", ",", "mt", ",", "h1", ",", "h2", ",", "hL", ",", 
                    "hH"}], "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"c", "-", 
                    RowBox[{"cmnc", "[", 
                    RowBox[{"m", ",", "mt", ",", "h1"}], "]"}]}], ")"}]}], 
                  " ", 
                  RowBox[{
                   RowBox[{"Smnc", "[", 
                    RowBox[{"n", ",", "nt", ",", 
                    RowBox[{"h1", "+", 
                    RowBox[{"m", " ", "mt"}]}], ",", "h2", ",", "hL"}], "]"}],
                    "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{"m", ",", "mt", ",", "h1"}], "]"}], "-", 
                    RowBox[{"cmnc", "[", 
                    RowBox[{"n", ",", "nt", ",", "h2"}], "]"}]}], ")"}]}]}]}],
                 ";", 
                RowBox[{
                 RowBox[{"CTable1", "[", 
                  RowBox[{"[", 
                   RowBox[{
                   "temp1", ",", "mmtpos", ",", "temp2", ",", "nntpos"}], 
                   "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Smnc", "[", 
                    RowBox[{"n", ",", "nt", ",", "h1", ",", "h2", ",", "hL"}],
                     "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"c", "-", 
                    RowBox[{"cmnc", "[", 
                    RowBox[{"n", ",", "nt", ",", "h2"}], "]"}]}], ")"}]}], 
                  " ", 
                  RowBox[{
                   RowBox[{"Rmnc", "[", 
                    RowBox[{"m", ",", "mt", ",", "h1", ",", 
                    RowBox[{"h2", "+", 
                    RowBox[{"n", " ", "nt"}]}], ",", "hL", ",", "hH"}], "]"}],
                    "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{"n", ",", "nt", ",", "h2"}], "]"}], "-", 
                    RowBox[{"cmnc", "[", 
                    RowBox[{"m", ",", "mt", ",", "h1"}], "]"}]}], ")"}]}]}]}],
                 ";"}], ",", "0"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "2", ",", "Mlevel"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"mt", ",", "1", ",", 
              RowBox[{"Mlevel", "/", "m"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", "Nlevel"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nt", ",", "1", ",", 
           RowBox[{"Nlevel", "/", "n"}]}], "}"}]}], "]"}], ";", "\n", "\n", 
       RowBox[{"(*", 
        RowBox[{"Terms", " ", "of", " ", "the", " ", "forms", " ", 
         SubscriptBox["C", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"M", ",", 
             SubscriptBox["m", "i"], ",", 
             SubscriptBox[
              OverscriptBox["m", "~"], "i"]}], ")"}], ",", 
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0"}], ")"}], ",", "1"}]], " ", "and",
          " ", 
         SubscriptBox["C", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0"}], ")"}], ",", 
           RowBox[{"(", 
            RowBox[{"N", ",", 
             SubscriptBox["n", "j"], ",", 
             SubscriptBox[
              OverscriptBox["n", "~"], "j"]}], ")"}], ",", "2"}]]}], "*)"}], 
       "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"temp1", "=", 
               RowBox[{
                RowBox[{"Divisors", "[", "mimti", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ";", 
              RowBox[{"temp2", "=", 
               RowBox[{"mimti", "/", "temp1"}]}], ";", 
              RowBox[{"tempCminiR", "=", 
               RowBox[{"cmnc", "[", 
                RowBox[{"temp1", ",", "temp2", ",", 
                 RowBox[{"h1", "+", "MM", "-", "mimti"}]}], "]"}]}], ";", 
              "\n", 
              RowBox[{"tempRmn", "=", 
               RowBox[{"Rmnc", "[", 
                RowBox[{"temp1", ",", "temp2", ",", 
                 RowBox[{"h1", "+", "MM", "-", "mimti"}], ",", "h2", ",", 
                 "hL", ",", "hH"}], "]"}]}], ";", 
              RowBox[{
               RowBox[{"CTable1", "[", 
                RowBox[{"[", 
                 RowBox[{"MM", ",", 
                  RowBox[{
                   RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", "1", 
                  ",", "1"}], "]"}], "]"}], "=", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"CTable1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"MM", "-", "mimti"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mkmtk", "]"}], "]"}], "+", "k"}], ",", "1", 
                    ",", "1"}], "]"}], "]"}], "tempRmn"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"mkmtk", "/", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                    RowBox[{"h1", "+", "MM", "-", "mimti", "-", "mkmtk"}]}], 
                    "]"}], "-", "tempCminiR"}], ")"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "]"}], "-", 
                    "1"}]}], "}"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"mkmtk", ",", "2", ",", 
                   RowBox[{"MM", "-", "mimti"}], ",", "2"}], "}"}]}], 
                "]"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"Divisors", "[", "mimti", "]"}], "]"}], "-", "1"}]}],
               "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"mimti", ",", "2", ",", 
             RowBox[{"MM", "-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"MM", ",", "4", ",", "Mlevel", ",", "2"}], "}"}]}], "]"}], 
       ";", "\n", "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"temp1", "=", 
               RowBox[{
                RowBox[{"Divisors", "[", "njntj", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"j", "+", "1"}], "]"}], "]"}]}], ";", 
              RowBox[{"temp2", "=", 
               RowBox[{"njntj", "/", "temp1"}]}], ";", 
              RowBox[{"tempCminiS", "=", 
               RowBox[{"cmnc", "[", 
                RowBox[{"temp1", ",", "temp2", ",", 
                 RowBox[{"h2", "+", "NN", "-", "njntj"}]}], "]"}]}], ";", 
              "\n", 
              RowBox[{"tempSmn", "=", 
               RowBox[{"Smnc", "[", 
                RowBox[{"temp1", ",", "temp2", ",", "h1", ",", 
                 RowBox[{"h2", "+", "NN", "-", "njntj"}], ",", "hL"}], 
                "]"}]}], ";", 
              RowBox[{
               RowBox[{"CTable2", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1", ",", "NN", ",", 
                  RowBox[{
                   RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                "]"}], "=", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"CTable2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1", ",", 
                    RowBox[{"NN", "-", "njntj"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "nkntk", "]"}], "]"}], "+", "k"}]}], "]"}], 
                    "]"}], "tempSmn"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"nkntk", "/", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                    RowBox[{"h2", "+", "NN", "-", "njntj", "-", "nkntk"}]}], 
                    "]"}], "-", "tempCminiS"}], ")"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "]"}], "-", 
                    "1"}]}], "}"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"nkntk", ",", "2", ",", 
                   RowBox[{"NN", "-", "njntj"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"Divisors", "[", "njntj", "]"}], "]"}], "-", "1"}]}],
               "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"njntj", ",", "2", ",", 
             RowBox[{"NN", "-", "2"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"NN", ",", "4", ",", "Nlevel"}], "}"}]}], "]"}], ";", "\n", 
       "\n", 
       RowBox[{"(*", 
        RowBox[{"Terms", " ", "of", " ", "the", " ", "forms", " ", 
         SubscriptBox["C", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"M", ",", 
             SubscriptBox["m", "i"], ",", 
             SubscriptBox[
              OverscriptBox["m", "~"], "i"]}], ")"}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["n", "1"], 
              SubscriptBox[
               OverscriptBox["n", "~"], "1"]}], ",", 
             SubscriptBox["n", "1"], ",", 
             SubscriptBox[
              OverscriptBox["n", "~"], "1"]}], ")"}]}]], " ", "and", " ", 
         SubscriptBox["C", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["m", "1"], 
              SubscriptBox[
               OverscriptBox["m", "~"], "1"]}], ",", 
             SubscriptBox["m", "1"], ",", 
             SubscriptBox[
              OverscriptBox["m", "~"], "1"]}], ")"}], ",", 
           RowBox[{"(", 
            RowBox[{"N", ",", 
             SubscriptBox["n", "j"], ",", 
             SubscriptBox[
              OverscriptBox["n", "~"], "j"]}], ")"}]}]]}], "*)"}], "\n", 
       RowBox[{"countnnt", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", "Nlevel"}], "]"}]}], ";", "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"temp", "=", 
           RowBox[{"n", " ", "nt"}]}], ";", 
          RowBox[{
           RowBox[{"countnnt", "[", 
            RowBox[{"[", "temp", "]"}], "]"}], "++"}], ";", "\n", 
          RowBox[{"nntpos", "=", 
           RowBox[{
            RowBox[{"startmn", "[", 
             RowBox[{"[", "temp", "]"}], "]"}], "+", 
            RowBox[{"countnnt", "[", 
             RowBox[{"[", "temp", "]"}], "]"}]}]}], ";", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"temp1", "=", 
                  RowBox[{
                   RowBox[{"Divisors", "[", "mimti", "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ";", 
                 RowBox[{"temp2", "=", 
                  RowBox[{"mimti", "/", "temp1"}]}], ";", 
                 RowBox[{"tempCminiR", "=", 
                  RowBox[{"cmnc", "[", 
                   RowBox[{"temp1", ",", "temp2", ",", 
                    RowBox[{"h1", "+", "MM", "-", "mimti"}]}], "]"}]}], ";", 
                 RowBox[{"tempRmn", "=", 
                  RowBox[{"Rmnc", "[", 
                   RowBox[{"temp1", ",", "temp2", ",", 
                    RowBox[{"h1", "+", "MM", "-", "mimti"}], ",", 
                    RowBox[{"h2", "+", 
                    RowBox[{"n", " ", "nt"}]}], ",", "hL", ",", "hH"}], 
                   "]"}]}], ";", 
                 RowBox[{
                  RowBox[{"CTable1", "[", 
                   RowBox[{"[", 
                    RowBox[{"MM", ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", 
                    RowBox[{"n", " ", "nt"}], ",", "nntpos"}], "]"}], "]"}], 
                  "=", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"CTable1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"MM", "-", "mimti"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mkmtk", "]"}], "]"}], "+", "k"}], ",", 
                    RowBox[{"n", " ", "nt"}], ",", "nntpos"}], "]"}], "]"}], 
                    "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"mkmtk", "/", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                    RowBox[{"h1", "+", "MM", "-", "mimti", "-", "mkmtk"}]}], 
                    "]"}], "-", "tempCminiR"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"CTable2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"MM", "-", "mimti"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mkmtk", "]"}], "]"}], "+", "k"}], ",", 
                    RowBox[{"n", " ", "nt"}], ",", "nntpos"}], "]"}], "]"}], 
                    "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{"n", ",", "nt", ",", "h2"}], "]"}], "-", 
                    "tempCminiR"}], ")"}]}]}], ")"}], "tempRmn"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "]"}], "-", 
                    "1"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"mkmtk", ",", "2", ",", 
                    RowBox[{"MM", "-", "mimti"}], ",", "2"}], "}"}]}], 
                   "]"}]}], ";", 
                 RowBox[{
                  RowBox[{"CTable2", "[", 
                   RowBox[{"[", 
                    RowBox[{"MM", ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", 
                    RowBox[{"n", " ", "nt"}], ",", "nntpos"}], "]"}], "]"}], 
                  "=", 
                  RowBox[{
                   RowBox[{"CTable1", "[", 
                    RowBox[{"[", 
                    RowBox[{"MM", ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", "1", 
                    ",", "1"}], "]"}], "]"}], " ", 
                   RowBox[{
                    RowBox[{"Smnc", "[", 
                    RowBox[{"n", ",", "nt", ",", 
                    RowBox[{"h1", "+", "MM"}], ",", "h2", ",", "hL"}], "]"}], 
                    "/", 
                    RowBox[{"(", 
                    RowBox[{"tempCminiR", "-", 
                    RowBox[{"cmnc", "[", 
                    RowBox[{"n", ",", "nt", ",", "h2"}], "]"}]}], 
                    ")"}]}]}]}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", 
                  RowBox[{
                   RowBox[{"Length", "[", 
                    RowBox[{"Divisors", "[", "mimti", "]"}], "]"}], "-", 
                   "1"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"mimti", ",", "2", ",", 
                RowBox[{"MM", "-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"MM", ",", "4", ",", "Mlevel", ",", "2"}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", "Nlevel"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nt", ",", "1", ",", 
           RowBox[{"Nlevel", "/", "n"}]}], "}"}]}], "]"}], ";", "\n", "\n", 
       RowBox[{"countmmt", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", "Mlevel"}], "]"}]}], ";", "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", 
            RowBox[{"m", " ", "mt"}], "]"}], ",", 
           RowBox[{
            RowBox[{"temp", "=", 
             RowBox[{"m", " ", "mt"}]}], ";", 
            RowBox[{
             RowBox[{"countmmt", "[", 
              RowBox[{"[", "temp", "]"}], "]"}], "++"}], ";", "\n", 
            RowBox[{"mmtpos", "=", 
             RowBox[{
              RowBox[{"startmn", "[", 
               RowBox[{"[", "temp", "]"}], "]"}], "+", 
              RowBox[{"countmmt", "[", 
               RowBox[{"[", "temp", "]"}], "]"}]}]}], ";", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"temp1", "=", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "njntj", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"j", "+", "1"}], "]"}], "]"}]}], ";", 
                   RowBox[{"temp2", "=", 
                    RowBox[{"njntj", "/", "temp1"}]}], ";", 
                   RowBox[{"tempCminiS", "=", 
                    RowBox[{"cmnc", "[", 
                    RowBox[{"temp1", ",", "temp2", ",", 
                    RowBox[{"h2", "+", "NN", "-", "njntj"}]}], "]"}]}], ";", 
                   RowBox[{"tempSmn", "=", 
                    RowBox[{"Smnc", "[", 
                    RowBox[{"temp1", ",", "temp2", ",", 
                    RowBox[{"h1", "+", 
                    RowBox[{"m", " ", "mt"}]}], ",", 
                    RowBox[{"h2", "+", "NN", "-", "njntj"}], ",", "hL"}], 
                    "]"}]}], ";", 
                   RowBox[{
                    RowBox[{"CTable2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"m", " ", "mt"}], ",", "mmtpos", ",", "NN", ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                    "]"}], "=", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"CTable2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"m", " ", "mt"}], ",", "mmtpos", ",", 
                    RowBox[{"NN", "-", "njntj"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "nkntk", "]"}], "]"}], "+", "k"}]}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"nkntk", "/", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                    RowBox[{"h2", "+", "NN", "-", "njntj", "-", "nkntk"}]}], 
                    "]"}], "-", "tempCminiS"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"CTable1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"m", " ", "mt"}], ",", "mmtpos", ",", 
                    RowBox[{"NN", "-", "njntj"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "nkntk", "]"}], "]"}], "+", "k"}]}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{"m", ",", "mt", ",", "h1"}], "]"}], "-", 
                    "tempCminiS"}], ")"}]}]}], ")"}], "tempSmn"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "]"}], "-", 
                    "1"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"nkntk", ",", "2", ",", 
                    RowBox[{"NN", "-", "njntj"}]}], "}"}]}], "]"}]}], ";", 
                   RowBox[{
                    RowBox[{"CTable1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"m", " ", "mt"}], ",", "mmtpos", ",", "NN", ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                    "]"}], "=", 
                    RowBox[{
                    RowBox[{"CTable2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1", ",", "NN", ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                    "]"}], " ", 
                    RowBox[{
                    RowBox[{"Rmnc", "[", 
                    RowBox[{"m", ",", "mt", ",", "h1", ",", 
                    RowBox[{"h2", "+", "NN"}], ",", "hL", ",", "hH"}], "]"}], 
                    "/", 
                    RowBox[{"(", 
                    RowBox[{"tempCminiS", "-", 
                    RowBox[{"cmnc", "[", 
                    RowBox[{"m", ",", "mt", ",", "h1"}], "]"}]}], 
                    ")"}]}]}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Divisors", "[", "njntj", "]"}], "]"}], "-", 
                    "1"}]}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"njntj", ",", "2", ",", 
                  RowBox[{"NN", "-", "2"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"NN", ",", "4", ",", "Nlevel"}], "}"}]}], "]"}]}], ",",
            "0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "2", ",", "Mlevel"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"mt", ",", "1", ",", 
           RowBox[{"Mlevel", "/", "m"}]}], "}"}]}], "]"}], ";", "\n", 
       RowBox[{"(*", 
        RowBox[{"General", " ", 
         RowBox[{"terms", ":", " ", 
          SubscriptBox["C", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"M", ",", 
              SubscriptBox["m", "i"], ",", 
              SubscriptBox[
               OverscriptBox["m", "~"], "i"]}], ")"}], ",", 
            RowBox[{"(", 
             RowBox[{"N", ",", 
              SubscriptBox["n", "j"], ",", 
              SubscriptBox[
               OverscriptBox["n", "~"], "j"]}], ")"}]}]]}]}], "*)"}], "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"temp1", "=", 
                RowBox[{
                 RowBox[{"Divisors", "[", "mimti", "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ";", 
               RowBox[{"temp2", "=", 
                RowBox[{"mimti", "/", "temp1"}]}], ";", "\n", 
               RowBox[{"temp3", "=", 
                RowBox[{
                 RowBox[{"Divisors", "[", "njntj", "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"j", "+", "1"}], "]"}], "]"}]}], ";", 
               RowBox[{"temp4", "=", 
                RowBox[{"njntj", "/", "temp3"}]}], ";", "\n", 
               RowBox[{"tempCminiR", "=", 
                RowBox[{"cmnc", "[", 
                 RowBox[{"temp1", ",", "temp2", ",", 
                  RowBox[{"h1", "+", "MM", "-", "mimti"}]}], "]"}]}], ";", 
               "\n", 
               RowBox[{"tempRmn", "=", 
                RowBox[{"Rmnc", "[", 
                 RowBox[{"temp1", ",", "temp2", ",", 
                  RowBox[{"h1", "+", "MM", "-", "mimti"}], ",", 
                  RowBox[{"h2", "+", "NN"}], ",", "hL", ",", "hH"}], "]"}]}], 
               ";", 
               RowBox[{"tempCminiS", "=", 
                RowBox[{"cmnc", "[", 
                 RowBox[{"temp3", ",", "temp4", ",", 
                  RowBox[{"h2", "+", "NN", "-", "njntj"}]}], "]"}]}], ";", 
               RowBox[{"tempSmn", "=", 
                RowBox[{"Smnc", "[", 
                 RowBox[{"temp3", ",", "temp4", ",", 
                  RowBox[{"h1", "+", "MM"}], ",", 
                  RowBox[{"h2", "+", "NN", "-", "njntj"}], ",", "hL"}], 
                 "]"}]}], ";", "\n", 
               RowBox[{"deltaSR", "=", 
                RowBox[{"tempCminiS", "-", "tempCminiR"}]}], ";", 
               RowBox[{
                RowBox[{"CTable2", "[", 
                 RowBox[{"[", 
                  RowBox[{"MM", ",", 
                   RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", "NN",
                    ",", 
                   RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                 "]"}], "=", 
                RowBox[{"tempSmn", " ", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"CTable2", "[", 
                    RowBox[{"[", 
                    RowBox[{"MM", ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", 
                    RowBox[{"NN", "-", "njntj"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "nkntk", "]"}], "]"}], "+", "k"}]}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"nkntk", "/", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                    RowBox[{"h2", "+", "NN", "-", "njntj", "-", "nkntk"}]}], 
                    "]"}], "-", "tempCminiS"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"CTable1", "[", 
                    RowBox[{"[", 
                    RowBox[{"MM", ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", 
                    RowBox[{"NN", "-", "njntj"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "nkntk", "]"}], "]"}], "+", "k"}]}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"-", "deltaSR"}]}]}], ")"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "]"}], "-", 
                    "1"}]}], "}"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"nkntk", ",", "2", ",", 
                    RowBox[{"NN", "-", "njntj"}]}], "}"}]}], "]"}]}]}], ";", 
               RowBox[{
                RowBox[{"CTable1", "[", 
                 RowBox[{"[", 
                  RowBox[{"MM", ",", 
                   RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", "NN",
                    ",", 
                   RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                 "]"}], "=", 
                RowBox[{"tempRmn", " ", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"CTable1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"MM", "-", "mimti"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mkmtk", "]"}], "]"}], "+", "k"}], ",", "NN",
                     ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"mkmtk", "/", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                    RowBox[{"h1", "+", "MM", "-", "mimti", "-", "mkmtk"}]}], 
                    "]"}], "-", "tempCminiR"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"CTable2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"MM", "-", "mimti"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mkmtk", "]"}], "]"}], "+", "k"}], ",", "NN",
                     ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                    "]"}], "/", "deltaSR"}]}], ")"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "]"}], "-", 
                    "1"}]}], "}"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"mkmtk", ",", "2", ",", 
                    RowBox[{"MM", "-", "mimti"}], ",", "2"}], "}"}]}], 
                  "]"}]}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Divisors", "[", "mimti", "]"}], "]"}], "-", 
                 "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Divisors", "[", "njntj", "]"}], "]"}], "-", 
                 "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"mimti", ",", "2", ",", 
              RowBox[{"MM", "-", "2"}], ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"njntj", ",", "2", ",", 
              RowBox[{"NN", "-", "2"}]}], "}"}]}], "]"}], ";"}], ",", 
         RowBox[{"{", 
          RowBox[{"MM", ",", "4", ",", "Mlevel", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"NN", ",", "4", ",", "Nlevel"}], "}"}]}], "]"}], ";", "\n", 
       
       RowBox[{"coe", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Mlevel"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "Nlevel"}], "}"}]}], "]"}]}], ";", 
       "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"coe", "[", 
           RowBox[{"[", 
            RowBox[{"m", ",", "1"}], "]"}], "]"}], "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"CTable1", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", 
                 RowBox[{
                  RowBox[{"startmn", "[", 
                   RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", "1", 
                 ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Divisors", "[", "mimti", "]"}], "]"}], "-", 
                 "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"mimti", ",", "2", ",", "m", ",", "2"}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "2", ",", "Mlevel"}], "}"}]}], "]"}], ";", "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"coe", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "n"}], "]"}], "]"}], "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"CTable2", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1", ",", "n", ",", 
                 RowBox[{
                  RowBox[{"startmn", "[", 
                   RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
               "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Divisors", "[", "njntj", "]"}], "]"}], "-", 
                 "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"njntj", ",", "2", ",", "n"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", "Nlevel"}], "}"}]}], "]"}], ";", "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"coe", "[", 
           RowBox[{"[", 
            RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"CTable1", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", 
                  RowBox[{
                   RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", "n", 
                  ",", 
                  RowBox[{
                   RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                "]"}], "+", 
               RowBox[{"CTable2", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", 
                  RowBox[{
                   RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", "n", 
                  ",", 
                  RowBox[{
                   RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Divisors", "[", "mimti", "]"}], "]"}], "-", 
                 "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Divisors", "[", "njntj", "]"}], "]"}], "-", 
                 "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"mimti", ",", "2", ",", "m", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"njntj", ",", "2", ",", "n"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "2", ",", "Mlevel", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", "Nlevel"}], "}"}]}], "]"}]}]}], "]"}]}],
    ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"coe", "[", 
      RowBox[{"[", 
       RowBox[{"m", ",", "1"}], "]"}], "]"}], " ", "and", " ", 
     RowBox[{"coe", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "n"}], "]"}], "]"}], " ", "are", " ", "coefficients",
      " ", "of", " ", 
     RowBox[{"G", "[", 
      RowBox[{"m", ",", "0"}], "]"}], " ", "and", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "n"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
      "since", " ", "the", " ", "table", " ", "index", " ", "starts", " ", 
       "from", " ", "1", " ", "in", " ", "Mathematica"}], ")"}], " ", "and", 
     " ", 
     RowBox[{"coe", "[", 
      RowBox[{"[", 
       RowBox[{"m", ",", "n"}], "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "\[GreaterEqual]", "2"}], ",", 
       RowBox[{"n", "\[GreaterEqual]", "2"}]}], ")"}], " ", "are", " ", 
     "coefficients", " ", "of", " ", 
     RowBox[{"G", "[", 
      RowBox[{"m", ",", "n"}], "]"}]}], ")"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"skm", "[", 
     RowBox[{"k_", ",", "m_", ",", "h1_", ",", "h2_", ",", "h3_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"k", "!"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "-", "p"}], ")"}], "!"}]}], ")"}]}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "h3"}], "+", "m", "-", "p"}], ",", "p"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"m", "-", "p", "+", "1"}], ",", "p"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"h3", "+", "h2", "-", "h1"}], ",", 
         RowBox[{"m", "-", "p"}]}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"h1", "+", "h2", "-", "h3", "+", "p", "-", "m"}], ",", 
         RowBox[{"k", "-", "p"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", 
        RowBox[{"Min", "[", 
         RowBox[{"k", ",", "m"}], "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"Global", " ", "blocks"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GmnHoloForFull", "[", 
    RowBox[{
    "m_", ",", "n_", ",", "MM_", ",", "NN_", ",", "hL_", ",", "myh_"}], "]"}],
    ":=", 
   RowBox[{
    SuperscriptBox["z", "m"], " ", 
    SuperscriptBox["x", "n"], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         SuperscriptBox["z", "m1"], " ", 
         SuperscriptBox["x", "m2"], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"myh", "+", "m"}], ",", "m1"}], "]"}], "  ", 
         RowBox[{"skm", "[", 
          RowBox[{"m1", ",", "m2", ",", 
           RowBox[{"myh", "+", "m"}], ",", "hL", ",", 
           RowBox[{"hL", "+", "n"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m1", "!"}], " ", 
         RowBox[{"m2", "!"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", "myh"}], "+", 
            RowBox[{"2", "m"}]}], ",", "m1"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", "hL"}], "+", 
            RowBox[{"2", " ", "n"}]}], ",", "m2"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m1", ",", "0", ",", 
        RowBox[{"MM", "-", "m"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m2", ",", "0", ",", 
        RowBox[{"NN", "-", "n"}]}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"numPrecision", "=", "500"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$MinPrecision", "=", "numPrecision"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"myhPrecision", "=", "100"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "myh", " ", "is", " ", "the", " ", "intermediate", " ", "state", " ", 
     "dimension"}], ",", " ", 
    RowBox[{"set", " ", "it", " ", "to", " ", "like", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "100"}]], " ", "for", " ", "the", " ", "vacuum", " ", 
     "block"}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"bulkVFullFac", "[", 
     RowBox[{"myhL_", ",", "myhH_", ",", "myc_", ",", "order_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "holo", ",", "xnCoe", ",", "zzbCoe", ",", "fullExactxHalf", ",", 
        RowBox[{"myh", "=", 
         SuperscriptBox["10", 
          RowBox[{"-", "myhPrecision"}]]}], ",", 
        RowBox[{"mmlevel", "=", "order"}], ",", 
        RowBox[{"nnlevel", "=", "order"}]}], "}"}], ",", "\n", 
      RowBox[{
       RowBox[{"bulkV", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{"myhH", ",", "numPrecision"}], "]"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{"myhL", ",", "numPrecision"}], "]"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{"myh", ",", "numPrecision"}], "]"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{"myhL", ",", "numPrecision"}], "]"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{"myc", ",", "numPrecision"}], "]"}], ",", "mmlevel", ",", 
         "nnlevel"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Vholo", " ", "computes", " ", 
         SubscriptBox["V", "holo"], " ", "of", " ", "equation", " ", "4.11", 
         " ", "of", " ", "the", " ", 
         RowBox[{"paper", "."}]}], "*)"}], "\n", 
       RowBox[{"Vholo", "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"GmnHoloForFull", "[", 
           RowBox[{
           "0", ",", "0", ",", "mmlevel", ",", "nnlevel", ",", "myhL", ",", 
            "myh"}], "]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"coe", "[", 
              RowBox[{"[", 
               RowBox[{"m", ",", "1"}], "]"}], "]"}], 
             RowBox[{"GmnHoloForFull", "[", 
              RowBox[{
              "m", ",", "0", ",", "mmlevel", ",", "nnlevel", ",", "myhL", ",",
                "myh"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "2", ",", "mmlevel", ",", "2"}], "}"}]}], 
           "]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"coe", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "n"}], "]"}], "]"}], 
             RowBox[{"GmnHoloForFull", "[", 
              RowBox[{
              "0", ",", "n", ",", "mmlevel", ",", "nnlevel", ",", "myhL", ",",
                "myh"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "2", ",", "nnlevel"}], "}"}]}], "]"}], "+", 
          " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"coe", "[", 
              RowBox[{"[", 
               RowBox[{"m", ",", "n"}], "]"}], "]"}], 
             RowBox[{"GmnHoloForFull", "[", 
              RowBox[{
              "m", ",", "n", ",", "mmlevel", ",", "nnlevel", ",", "myhL", ",",
                "myh"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "2", ",", "mmlevel", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "2", ",", "nnlevel"}], "}"}]}], "]"}]}], 
         ")"}]}], ";", "\n", 
       RowBox[{"xnCoe", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{"Vholo", ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "nnlevel"}], "}"}]}], "]"}], "//", 
          "Normal"}], "//", 
         RowBox[{
          RowBox[{"CoefficientList", "[", 
           RowBox[{"#", ",", "x"}], "]"}], "&"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"fullExpandx", " ", "computes", " ", 
         SubscriptBox["V", "0"], " ", "of", " ", "equation", " ", "4.12", " ",
          "of", " ", "the", " ", 
         RowBox[{"paper", "."}]}], "*)"}], "\n", 
       RowBox[{"fullExpandx", "=", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], 
          RowBox[{"2", "myhL"}]], " ", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"i", "-", "1"}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Pochhammer", "[", 
                RowBox[{
                 RowBox[{"2", "myhL"}], ",", 
                 RowBox[{"i", "-", "1"}]}], "]"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", "1"}], ")"}], "!"}]}], ")"}], " ", 
             SuperscriptBox["x", 
              RowBox[{"i", "-", "1"}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"nnlevel", "+", "1"}]}], "}"}]}], "]"}], ".", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"xnCoe", "[", 
              RowBox[{"[", "j", "]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"xnCoe", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "/.", 
               RowBox[{"z", "->", "zb"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"nnlevel", "+", "1"}]}], "}"}]}], "]"}]}]}]}], ";", 
       "\n", 
       RowBox[{"zzbCoe", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"fullExpandx", "//", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "0", ",", "mmlevel"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"zb", ",", "0", ",", "nnlevel"}], "}"}]}], "]"}], 
            "&"}]}], "//", "Normal"}], "//", 
         RowBox[{
          RowBox[{"CoefficientList", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "zb"}], "}"}]}], "]"}], "&"}]}]}], ";", "\n", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "fullExactxHalf", " ", "extracts", " ", "the", " ", "exact", " ", 
          "dependence", " ", "on", " ", "x"}], ",", " ", 
         RowBox[{
         "as", " ", "discussed", " ", "at", " ", "the", " ", "end", " ", "of",
           " ", "section", " ", "4.2", 
          RowBox[{".1", ".", "b"}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"fullExactxHalf", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Floor", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}], "/", "2"}], "]"}], "+", 
                   RowBox[{"Floor", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"mb", "-", "1"}], ")"}], "/", "2"}], "]"}]}], 
                  ")"}]], " ", 
                RowBox[{"zzbCoe", "[", 
                 RowBox[{"[", 
                  RowBox[{"m", ",", "mb"}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"x", ",", "0", ",", 
                 RowBox[{
                  RowBox[{"Floor", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}], "/", "2"}], "]"}], "+", 
                  RowBox[{"Floor", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"mb", "-", "1"}], ")"}], "/", "2"}], "]"}]}]}], 
                "}"}]}], "]"}], "//", "Normal"}], ")"}], "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Floor", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m", "-", "1"}], ")"}], "/", "2"}], "]"}], "+", 
              RowBox[{"Floor", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"mb", "-", "1"}], ")"}], "/", "2"}], "]"}]}], 
             ")"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", 
            RowBox[{"mmlevel", "+", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"mb", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", "\n", 
       RowBox[{"fullExactx", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"fullExactxHalf", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["z", 
               RowBox[{"j", "-", "1"}]], " ", 
              SuperscriptBox["zb", 
               RowBox[{"k", "-", "1"}]]}], "+", 
             RowBox[{
              SuperscriptBox["z", 
               RowBox[{"k", "-", "1"}]], " ", 
              SuperscriptBox["zb", 
               RowBox[{"j", "-", "1"}]]}]}], ")"}], 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"j", "==", "k"}], ",", 
             RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"mmlevel", "+", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "j"}], "}"}]}], "]"}]}]}]}], "]"}]}], 
   ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Gmnholo", " ", "is", " ", "the", " ", "global", " ", "block"}], 
    ",", " ", 
    RowBox[{"which", " ", "will", " ", "compute", " ", 
     SubscriptBox["G", 
      RowBox[{"m", ",", "n"}]], " ", "up", " ", "to", " ", 
     SuperscriptBox["z", "MM"], 
     SuperscriptBox["x", "NN"]}]}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"coe", "[", 
      RowBox[{"[", 
       RowBox[{"m", ",", "1"}], "]"}], "]"}], " ", "and", " ", 
     RowBox[{"coe", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "n"}], "]"}], "]"}], " ", "are", " ", "coefficients",
      " ", "of", " ", 
     RowBox[{"G", "[", 
      RowBox[{"m", ",", "0"}], "]"}], " ", "and", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "n"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
      "since", " ", "the", " ", "table", " ", "index", " ", "starts", " ", 
       "from", " ", "1", " ", "in", " ", "Mathematica"}], ")"}], " ", "and", 
     " ", 
     RowBox[{"coe", "[", 
      RowBox[{"[", 
       RowBox[{"m", ",", "n"}], "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "\[GreaterEqual]", "2"}], ",", 
       RowBox[{"n", "\[GreaterEqual]", "2"}]}], ")"}], " ", "are", " ", 
     "coefficients", " ", "of", " ", 
     RowBox[{"G", "[", 
      RowBox[{"m", ",", "n"}], "]"}]}], ")"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VBulkVacuum", "[", 
    RowBox[{"myhL_", ",", "myhH_", ",", "myc_", ",", "order_"}], "]"}], ":=", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bulkVFullFac", "[", 
      RowBox[{"myhL", ",", "myhH", ",", "myc", ",", "order"}], "]"}], ",", 
     "coe", ",", 
     RowBox[{"{", 
      RowBox[{"myhL", ",", "myhH", ",", "myc"}], "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.747133300130546*^9, 3.747133326070957*^9}, {
   3.747133402116398*^9, 3.747133437985755*^9}, 3.747133485384131*^9, {
   3.747133592703987*^9, 3.7471335936068907`*^9}, {3.747135050768395*^9, 
   3.747135089852737*^9}, {3.747135120883189*^9, 3.747135125056324*^9}, {
   3.747135329313648*^9, 3.747135350132462*^9}, {3.747135396117958*^9, 
   3.747135401626898*^9}, 3.74713555031314*^9, {3.7471475410035353`*^9, 
   3.747147542829047*^9}, {3.7471475966369877`*^9, 3.74714764702394*^9}, {
   3.7471533136427307`*^9, 3.747153391237604*^9}, {3.74715344135045*^9, 
   3.747153458396983*^9}, {3.747306905317884*^9, 3.747306974644565*^9}, {
   3.747307021016282*^9, 3.747307032320025*^9}, {3.7473071999024067`*^9, 
   3.7473072046309834`*^9}, {3.747307245279091*^9, 3.747307374645349*^9}, {
   3.7473074161028843`*^9, 3.7473076686665583`*^9}, 3.747307713863151*^9, {
   3.747307764078507*^9, 3.7473077872251387`*^9}, {3.747308139424238*^9, 
   3.747308179478301*^9}, {3.747308244007969*^9, 3.747308408620611*^9}, 
   3.7473112382760773`*^9, {3.747342650955955*^9, 3.7473426674982033`*^9}, {
   3.74734289881583*^9, 3.747343131495283*^9}, {3.747343912341194*^9, 
   3.747343915131733*^9}, {3.747343948413932*^9, 3.747343987043845*^9}, {
   3.747344101414832*^9, 3.7473441029954023`*^9}, {3.747654473390628*^9, 
   3.7476544807219267`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"035de1e2-9378-4717-9599-8c47054aeae2"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"To", " ", "use", " ", "the", " ", "above", " ", "code"}], ",", 
   " ", 
   RowBox[{"run", " ", "the", " ", "code"}], ",", " ", 
   RowBox[{"then", " ", "run", " ", 
    RowBox[{"VBulkVacuum", "[", 
     RowBox[{"hL", ",", "hH", ",", "c", ",", "order"}], "]"}]}], ",", " ", 
   RowBox[{
   "which", " ", "will", " ", "give", " ", "a", " ", "list", " ", "of", " ", 
    "three", " ", 
    RowBox[{"objects", ":", " ", 
     RowBox[{
      RowBox[{"the", " ", "first", " ", "is", " ", "the", " ", "bulk"}], "-", 
      
      RowBox[{"boundary", " ", "vacuum", " ", "block", " ", 
       RowBox[{"(", 
        RowBox[{
        "normalized", " ", "to", " ", "start", " ", "with", " ", "1"}], 
        ")"}]}]}]}]}], ",", " ", 
   RowBox[{
   "the", " ", "second", " ", "is", " ", "the", " ", "coeffciients", " ", 
    "of", " ", "the", " ", "global", " ", "blocks", " ", "from", " ", "the", 
    " ", "recursion"}], ",", " ", 
   RowBox[{
   "and", " ", "the", " ", "last", " ", "is", " ", "the", " ", "values", " ", 
    "of", " ", 
    SubscriptBox["h", "L"]}], ",", 
   RowBox[{
    SubscriptBox["h", "H"], " ", "and", " ", 
    RowBox[{"c", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.747341830056841*^9, 
  3.747341835889619*^9}},ExpressionUUID->"3fa1bc17-1a73-44a6-929c-\
1ade33e42e66"],

Cell[CellGroupData[{

Cell["Saved Large c Result and Check", "Subsection",
 CellChangeTimes->{{3.747135172067697*^9, 3.747135178047285*^9}, {
  3.747495286046397*^9, 
  3.747495290093999*^9}},ExpressionUUID->"e44261c7-9c4f-42e0-aeac-\
34845bdc52a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"twoGravitons", "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["y", "2"], "+", 
          RowBox[{"z", " ", "zb"}]}], ")"}], "2"]}]], "72", " ", "hH", " ", 
     "hL", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["y", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"24", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"10", "-", 
                RowBox[{"36", " ", "hH"}]}], ")"}], " ", "z"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"6", " ", "hH"}]}], ")"}], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"2", " ", "hL", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24"}], "+", 
                RowBox[{"6", " ", "z"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"6", " ", "hH"}]}], ")"}], " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["y", "2"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"34", "-", "z", "-", 
             RowBox[{"6", " ", "hL", " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", "z"}], ")"}]}], "+", 
             RowBox[{"6", " ", "hH", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"4", " ", "hL"}]}], ")"}], " ", "z"}]}], ")"}]}]}],
             ")"}], " ", "zb"}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "hH", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "hL"}], ")"}]}], "-", 
             RowBox[{"3", " ", "hL"}]}], ")"}], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"6", " ", "z"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["y", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"13", " ", "z"}], "-", 
             RowBox[{"18", " ", "hH", " ", "z"}], "+", 
             RowBox[{"12", " ", "hH", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"6", " ", "hL", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"3", " ", "z"}], "+", 
                RowBox[{"2", " ", "hH", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["y", "2"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"18", " ", "hL"}], "+", 
             RowBox[{"6", " ", "z"}], "-", 
             RowBox[{"12", " ", "hL", " ", "z"}], "+", 
             RowBox[{"6", " ", "hH", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"2", " ", "z"}], "-", 
                RowBox[{"4", " ", "hL", " ", "z"}], "+", 
                RowBox[{"hL", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", "zb"}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"6", " ", "hL"}], "+", 
             RowBox[{"6", " ", "hH", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "hL"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["zb", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}]}], " ", "zb", " ", 
           RowBox[{"(", 
            RowBox[{"zb", "-", 
             RowBox[{"z", " ", "zb"}], "+", 
             RowBox[{"2", " ", "hL", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["y", "2"], "+", "zb"}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"hH", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "zb", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["y", "2"], "+", "zb"}], ")"}]}], "+", 
             RowBox[{"hL", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["y", "2"], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "zb"}]}], 
                ")"}], "2"]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["y", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["y", "2"], " ", "zb"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z", " ", 
           SuperscriptBox["zb", "2"]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z"}], "]"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"one", " ", "holomorphic", " ", "and", " ", "one", " ", "anti"}], 
    "-", 
    RowBox[{"holomorphic", " ", "graviton", " ", "contribution"}], " ", "+", 
    " ", "twograviton"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"oneOverc2", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "2"], "+", 
           RowBox[{"z", " ", "zb"}]}], ")"}], "2"]}]], "72", " ", 
      SuperscriptBox["hH", "2"], " ", "hL", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "hL", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["y", "2"], "+", 
              RowBox[{"2", " ", "zb"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["y", "2"], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "zb"}]}], ")"}], 
            " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["y", "2"], "+", 
              RowBox[{"2", " ", "z"}]}], ")"}], " ", "zb"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["y", "2"], "-", 
              RowBox[{"z", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "zb"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "zb"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "zb"}], ")"}], " ", "zb"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "zb"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     "twoGravitons", "+", 
     RowBox[{"(", 
      RowBox[{"twoGravitons", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"z", "\[Rule]", "zb"}], ",", 
         RowBox[{"zb", "\[Rule]", "z"}]}], "}"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "fullLargec2", " ", "is", " ", "the", " ", "result", " ", "of", " ", 
     "the", " ", "bulk"}], "-", 
    RowBox[{
    "boundary", " ", "vacuum", " ", "block", " ", "from", " ", "OPE", " ", 
     "block", " ", "computation", " ", "up", " ", "to", " ", 
     RowBox[{"1", "/", 
      SuperscriptBox["c", "2"]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fullLargec2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"12", " ", "hH", " ", "hL", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["y", "2"], "+", 
               RowBox[{"2", " ", "zb"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["y", "2"], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "zb"}]}], ")"}],
              " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "z"}], "]"}]}]}], ")"}]}], 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["y", "2"], "+", 
            RowBox[{"z", " ", "zb"}]}], ")"}]}]]}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"12", " ", "hH", " ", "hL", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["y", "2"], "+", 
                RowBox[{"2", " ", "zb"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["y", "2"], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "zb"}]}], 
               ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "z"}], "]"}]}]}], ")"}]}], 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["y", "2"], "+", 
             RowBox[{"z", " ", "zb"}]}], ")"}]}]]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z", "\[Rule]", "zb"}], ",", 
          RowBox[{"zb", "\[Rule]", "z"}]}], "}"}]}], ")"}], "+", 
      "oneOverc2"}], "/.", 
     RowBox[{"y", "\[Rule]", 
      SqrtBox[
       RowBox[{"zb", 
        RowBox[{"(", 
         RowBox[{"x", " ", "z"}], ")"}]}]]}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.747495179569337*^9, 3.747495187428236*^9}, 
   3.7475212936100683`*^9, {3.747654668611511*^9, 3.747654679776597*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"8fc434af-26cb-4e8f-b4a7-ede8ee4d45c4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"myhL", "=", 
   RowBox[{
    SuperscriptBox["10", 
     RowBox[{"-", "1"}]], "/", "11"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myhH", "=", 
   RowBox[{"101", "/", "11"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myc", "=", "c"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myorder", "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VBulkVacuum", "[", 
   RowBox[{"myhL", ",", "myhH", ",", "myc", ",", "myorder"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resultFromRR", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"%", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], "&"}]}], 
      "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", "myorder"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"zb", ",", "0", ",", "myorder"}], "}"}]}], "]"}], "&"}]}], "//",
      "Normal"}], "//", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"#", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "80"}]]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"largecResult", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"fullLargec2", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"hL", "\[Rule]", 
           RowBox[{"N", "[", 
            RowBox[{"myhL", ",", "numPrecision"}], "]"}]}], ",", 
          RowBox[{"hH", "\[Rule]", 
           RowBox[{"N", "[", 
            RowBox[{"myhH", ",", "numPrecision"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", "myc"}]}], "}"}]}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], "&"}]}], 
      "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", "myorder"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"zb", ",", "0", ",", "myorder"}], "}"}]}], "]"}], "&"}]}], "//",
      "Normal"}], "//", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"#", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "80"}]]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"largecResult", "-", "resultFromRR"}], "//", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{"#", ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "80"}]]}], "]"}], "&"}]}], "//", "Simplify"}], "//", 
    "Expand"}], "//", 
   RowBox[{
    RowBox[{"Chop", "[", 
     RowBox[{"#", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "80"}]]}], "]"}], "&"}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.747135226459956*^9, 3.747135242694271*^9}, {
   3.747135279052771*^9, 3.747135292317854*^9}, {3.747319825370916*^9, 
   3.747319863667637*^9}, {3.747409064551918*^9, 3.747409070790534*^9}, {
   3.747495224606738*^9, 3.747495302059475*^9}, 3.74752129766649*^9, {
   3.747654622737567*^9, 3.74765462330791*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"0fa1dbcb-398e-403a-ae90-807644012b7c"],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{
  3.747135249818797*^9, 3.747135299625186*^9, 3.747319765838166*^9, 
   3.747319808194893*^9, {3.747319843828944*^9, 3.7473198681264*^9}, {
   3.747495271229011*^9, 3.7474953080995398`*^9}, 3.74765461837401*^9, 
   3.747654661236891*^9, 3.747660785836996*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"44018898-18ef-4b34-bf93-c8d3b94bd725"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
Evaluator->"Second Kernel",
WindowSize->{1440, 878},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 569, 16, 175, "Title",ExpressionUUID->"67e9fab5-877e-414d-a069-3d308e6bc751"],
Cell[1152, 40, 1666, 33, 131, "Text",ExpressionUUID->"aa652f83-28bf-41c4-94bc-454cd1565a26"],
Cell[CellGroupData[{
Cell[2843, 77, 330, 8, 37, "Input",ExpressionUUID->"cb4897f2-04e7-4452-a453-07ce1eb42ea9"],
Cell[3176, 87, 500, 9, 42, "Output",ExpressionUUID->"df11cef9-c869-456e-a729-b3ebb13de14b"]
}, Open  ]],
Cell[3691, 99, 131, 1, 37, "Input",ExpressionUUID->"05731443-78f9-4d0d-abf7-a6dec3b8ae97"],
Cell[CellGroupData[{
Cell[3847, 104, 366, 7, 84, "Section",ExpressionUUID->"620706b1-17a4-4eef-920c-95a934e76986"],
Cell[4216, 113, 1026, 25, 159, "Text",ExpressionUUID->"64a7b237-bfcd-4c82-aa39-50660444916b"],
Cell[CellGroupData[{
Cell[5267, 142, 271, 4, 104, "Subsection",ExpressionUUID->"fdb6ff61-e030-41c1-8fb7-dbd57529df20"],
Cell[5541, 148, 6492, 183, 1215, "Input",ExpressionUUID->"bef39e6f-2f6a-47e4-8e98-52fc6caa1128"]
}, Closed]],
Cell[CellGroupData[{
Cell[12070, 336, 278, 6, 71, "Subsection",ExpressionUUID->"977d19fe-af83-4ff4-bfea-9eb22cb12344"],
Cell[12351, 344, 746, 13, 204, "Text",ExpressionUUID->"d145a68d-6b9f-4b16-8513-1bbe790450dc"],
Cell[13100, 359, 450, 13, 223, "Input",ExpressionUUID->"996c7e74-f313-4299-b63d-dcb37986c5dc"],
Cell[13553, 374, 239, 4, 131, "Text",ExpressionUUID->"feb1f3aa-42bc-4fde-bf00-f685a7468867"],
Cell[13795, 380, 2327, 65, 435, "Input",ExpressionUUID->"403ee788-4127-4bb2-a7b0-28ac3af5c3ff"],
Cell[16125, 447, 376, 7, 131, "Text",ExpressionUUID->"7f5f26a1-803d-4752-b271-771db3473292"],
Cell[16504, 456, 1990, 59, 435, "Input",ExpressionUUID->"6d016bd9-1cba-4593-a6d8-56907673758c"],
Cell[18497, 517, 299, 7, 131, "Text",ExpressionUUID->"af085994-1caf-4241-bbbd-f1b516af033c"],
Cell[18799, 526, 3827, 105, 596, "Input",ExpressionUUID->"c1e7f3df-b321-4a6e-b160-98d09f654edd"],
Cell[22629, 633, 153, 3, 131, "Text",ExpressionUUID->"1ac255b2-04b0-4946-9a73-0a5369ba3bec"],
Cell[CellGroupData[{
Cell[22807, 640, 183, 4, 110, "Input",ExpressionUUID->"cb258bfa-d299-4618-88c3-ebe9ecd290b0"],
Cell[22993, 646, 4703, 139, 529, "Output",ExpressionUUID->"1bea25db-6b65-4045-9131-f6b2afbb332c"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[27757, 792, 330, 5, 65, "Section",ExpressionUUID->"1cf25a45-95ea-41f2-9019-7b12cd66efd9"],
Cell[28090, 799, 2628, 66, 339, "Text",ExpressionUUID->"529608bb-38f4-4423-ada6-3a8d4a7a9431"],
Cell[CellGroupData[{
Cell[30743, 869, 278, 6, 104, "Subsection",ExpressionUUID->"66879c64-8ffe-4eb7-a8ca-8341c7d4550f"],
Cell[31024, 877, 244, 6, 68, "Text",ExpressionUUID->"af803728-d3a9-4bb8-a943-3b1cf8ab4b59"],
Cell[31271, 885, 4807, 133, 581, "Input",ExpressionUUID->"a34b6e3e-9125-49d8-b106-5c47ddadc9a9"],
Cell[36081, 1020, 486, 9, 114, "Text",ExpressionUUID->"ef41efe1-fa91-4973-9ad0-55ca9d4da62f"],
Cell[36570, 1031, 6470, 182, 601, "Input",ExpressionUUID->"66b74ca8-f935-45bd-ba73-ddf4ae930ca5"],
Cell[43043, 1215, 201, 3, 68, "Text",ExpressionUUID->"4c9e9922-40ad-45c1-b171-f5fe3b85bdf9"],
Cell[CellGroupData[{
Cell[43269, 1222, 196, 4, 57, "Input",ExpressionUUID->"87ff45fb-65ac-46df-a901-a7aecb4f93cb"],
Cell[43468, 1228, 17183, 504, 687, "Output",ExpressionUUID->"4a5fdd01-624a-42a9-a645-00b100c9e5d7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60700, 1738, 224, 5, 104, "Subsection",ExpressionUUID->"9b944bb6-f47f-4077-a6e1-63e83b74c039"],
Cell[60927, 1745, 872, 20, 114, "Text",ExpressionUUID->"230affc6-c229-4ca9-9208-280428295f8c"],
Cell[61802, 1767, 288, 9, 92, "Input",ExpressionUUID->"7c1752e3-9d5b-4ce5-8917-f3ee3d77de97"],
Cell[62093, 1778, 829, 14, 159, "Text",ExpressionUUID->"bfb1e8cd-e9ae-485b-9755-86a68fa85dd9"],
Cell[62925, 1794, 3416, 100, 331, "Input",ExpressionUUID->"2204b20d-b2e0-4902-81ef-ede49413a3d2"],
Cell[CellGroupData[{
Cell[66366, 1898, 334, 5, 57, "Input",ExpressionUUID->"e8737e8c-23ec-4da2-919b-102ba3d816be"],
Cell[66703, 1905, 10242, 301, 365, "Output",ExpressionUUID->"60acbbb9-07b1-411c-aba5-1e0b837b66ca"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[76994, 2212, 317, 7, 71, "Subsection",ExpressionUUID->"30fdbd98-8c66-4001-a003-ce222a35f3ae"],
Cell[77314, 2221, 405, 8, 68, "Text",ExpressionUUID->"2ded19b0-4af0-413a-a15f-0a00e75ccefa"],
Cell[77722, 2231, 2922, 79, 359, "Input",ExpressionUUID->"046bb2de-9109-4b35-b51e-8605d19f3dbf"],
Cell[80647, 2312, 228, 4, 68, "Text",ExpressionUUID->"701f2ba8-1099-46c6-94d0-760b5e23b9ea"],
Cell[CellGroupData[{
Cell[80900, 2320, 450, 6, 57, "Input",ExpressionUUID->"da31d6ce-7221-418f-ad5d-c3a85eafe8e0"],
Cell[81353, 2328, 36896, 968, 1560, "Output",ExpressionUUID->"0c098084-46aa-457b-942d-80a5af70aa5e"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[118310, 3303, 362, 7, 65, "Section",ExpressionUUID->"543bb117-be08-4fe6-aafe-70d2d8f61895"],
Cell[118675, 3312, 1428, 39, 83, "Text",ExpressionUUID->"63b0ccf3-d28f-4b3c-83a5-799c674c8778"],
Cell[120106, 3353, 1836, 53, 97, "Input",ExpressionUUID->"4df75f2b-070d-4894-ae2f-27c623a5b19f"],
Cell[121945, 3408, 87175, 2209, 5174, "Input",ExpressionUUID->"035de1e2-9378-4717-9599-8c47054aeae2"],
Cell[209123, 5619, 1349, 34, 116, "Input",ExpressionUUID->"3fa1bc17-1a73-44a6-929c-1ade33e42e66"],
Cell[CellGroupData[{
Cell[210497, 5657, 227, 4, 67, "Subsection",ExpressionUUID->"e44261c7-9c4f-42e0-aeac-34845bdc52a2"],
Cell[210727, 5663, 12344, 352, 624, "Input",ExpressionUUID->"8fc434af-26cb-4e8f-b4a7-ede8ee4d45c4"],
Cell[CellGroupData[{
Cell[223096, 6019, 3427, 103, 283, "Input",ExpressionUUID->"0fa1dbcb-398e-403a-ae90-807644012b7c"],
Cell[226526, 6124, 393, 7, 42, "Output",ExpressionUUID->"44018898-18ef-4b34-bf93-c8d3b94bd725"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


